To Pool or Not To Pool: Analyzing the Regularizing Effects of Group-Fair Training on Shared Models

In fair machine learning, one source of performance disparities between groups is over-fitting to groups with relatively few training samples. We derive group-specific bounds on the generalization error of welfare-centric fair machine learning that benefit from the larger sample size of the majority group. We do this by considering group-specific Rademacher averages over a restricted hypothesis class, which contains the family of models likely to perform well with respect to a fair learning objective (e.g., a power-mean). Our simulations demonstrate these bounds improve over a naive method, as expected by theory, with particularly significant improvement for smaller group sizes.

==> code/experiment.py <==
import numpy as np
import cvxpy as cp
import pandas as pd
from malfare import *

# class Experiment
class Experiment:
    def __init__(self,
                 hypothesis_class = 'linear',
                 base_loss = 'diff', # could be multiplicative
                 composition_function = 'squared', # could be logistic,
                 weight_constraint_type = 'l1',
                 weight_constraint = 20,
                 data_gen_params = [],
                 data_gen_function = [], 
                 delta = 0.1,
                 monte_carlo_n = 10):
        
        # data generating parameters
        self.data_gen_params = data_gen_params
        self.dim = len(data_gen_params['group_params'][0]['beta'])
        self.noise_range = data_gen_params['noise']
        self.data_gen_function = data_gen_function
        # get ngroups from data generating parameters?
        self.ngroups = len(data_gen_params['group_params'])

        # initialize empty dataset
        self.nrow = 0
        self.X = np.zeros((0, self.dim))
        self.Y = np.zeros((0,))
        self.Z = np.zeros((0,))
        self.sigma = np.zeros((monte_carlo_n, 0))
        self.group_sizes = [0] * self.ngroups
        self.X_list = []
        self.Y_list = []
        # test
        self.nrow_test = 0
        self.X_test = np.zeros((0, self.dim))
        self.Y_test = np.zeros((0,))
        self.Z_test = np.zeros((0,))
        self.group_sizes_test = [0] * self.ngroups
        self.X_list_test = []
        self.Y_list_test = []

        # hypothesis class parameters
        self.hypothesis_class = hypothesis_class
        self.base_loss = base_loss
        self.composition_function = composition_function
        # Name function family
        if hypothesis_class == 'linear':
            self.model_param_names = list(map(lambda x: 'w' + str(x + 1), list(range(self.dim))))
            if base_loss == 'diff' and composition_function == 'squared':
                self.composed_ff = 'linear_mse'
            elif base_loss == 'multiplicative' and composition_function == 'logistic':
                self.composed_ff = 'logistic_regression'

        self.weight_constraint_type = weight_constraint_type
        self.weight_constraint = weight_constraint

        # malfare parameters (PRESET for now)
        self.malfares = [{'p': int(1),
                          'weighting': 'size'},
                         {'p': np.inf,
                          'weighting': 'equal'}]

        # experiment parameters
        self.delta = delta
        self.monte_carlo_n = monte_carlo_n

        # set self.bounds, self.range, self.lam
        self.set_lipschitz_constant()

        # results placeholders
        self.setup_empty_results()

        return
    





    # INITIALIZATION / SETUP -----------

    '''
    Set Lipschitz constant self.lam
    that makes the loss function self.lam-Lipschitz continuous
    '''
    def set_lipschitz_constant(self):
        if self.weight_constraint_type == 'l1':
            # range of X
            abs_max_x = max(np.abs(self.data_gen_params['low']),
                            np.abs(self.data_gen_params['high']))

            # range of h(X)
            # TODO - CHECK CORRECTNESS
            if self.composed_ff == 'linear_mse':
                # since parameters sum to <= weight_constraint,
                # and |x| <= abs_max_x,
                # |model output| is <= weight_constraint * abs_max_x
                # Also, |Y| is <= weight_constraint * abs_max_x + noise_range
                # Therefore,
                self.bounds = [-2 * abs_max_x * self.weight_constraint - self.noise_range,
                               2 * abs_max_x * self.weight_constraint + self.noise_range]
                self.range = self.bounds[1] - self.bounds[0]
                max_of_bounds = np.max(np.abs(self.bounds))
                self.lam = 2 * max_of_bounds
            elif self.composed_ff == 'logistic_regression':
                self.bounds = [-1,1]
                self.range = self.bounds[1] - self.bounds[0]
                self.max_of_bounds = 1
                self.lam = 1
            else:
                print('SOMEONE GOOFED')

        return
    
    '''
    Make empty results tables
    '''
    def setup_empty_results(self):
        # Individual Monte Carlo estimates
        coltypes_sample = [('iter', int),
                           ('group_index', int),
                            ('group_size', int),
                            ('tot_size', int),
                            ('p', int),
                            ('malfare_weight', str),
                            ('hypothesis_class', str),
                            ('rademacher_average', float)]   
        if self.hypothesis_class == 'linear':
            weight_params = list(map(lambda x: (x, float), self.model_param_names))
            coltypes_sample = coltypes_sample + weight_params
        else:
            print('NOT IMPLEMENTED')
        self.sample_level_log = pd.DataFrame(np.empty(0, dtype = np.dtype(coltypes_sample)))

        # Rademacher averages and bounds info
        coltypes_summary = [('group_index', int),
                            ('group_size', int),
                            ('tot_size', int),
                            ('p', int),
                            ('malfare_weight', str),
                            ('eta', float),
                            ('epsilon', float),
                            ('rhc_upper_bound', float),
                            ('RA_unrestricted', float),
                            ('RA_rhc', float)]    
        self.summary_level_log = pd.DataFrame(np.empty(0, dtype = np.dtype(coltypes_summary)))

        # Learned models
        coltypes_model_param = [('data_group_index', int),
                            ('data_group_size', int),
                            ('tot_size', int),
                            ('p', int),
                            ('malfare_weight', str),
                            ('hypothesis_class', str),
                            ('hypothesis_class_group', int),
                            ('malfare', float)]
        if self.hypothesis_class == 'linear':
            weight_params = list(map(lambda x: (x, float), self.model_param_names))
            coltypes_model_param = coltypes_model_param + weight_params
            self.model_param_log = pd.DataFrame(np.empty(0, dtype = np.dtype(coltypes_model_param)))
        else:
            print(self.hypothesis_class)
            print('NOT IMPLEMENTED A')

        # Learned model performance on each group
        coltypes_model_risks = [('data_group_index', int),
                          ('data_group_size', int),
                          ('tot_size', int),
                          ('p', int),
                          ('malfare_weight', str),
                          ('hypothesis_class', str),
                          ('hypothesis_class_group', int),
                          ('risk_group', int),
                          ('risk_group_train_risk', float),
                          ('risk_group_test_risk', float)]
        self.model_risk_log = pd.DataFrame(np.empty(0, dtype = np.dtype(coltypes_model_risks)))
        
        return



    '''
    Generate simulated dataset to run experiment on
    '''
    def add_training_data(self, n):
        # add n rows of data to training data (encdoded as lists indexed by group) 
        # using data_gen_params and data-generating_function
        new_X, new_Y, new_Z = self.data_gen_function(self.data_gen_params, n)
        # sample rademacher random variables 
        new_rademacher_vars = np.random.choice([-1, 1], size = (self.monte_carlo_n, n))

        # append to saved dataset
        self.X = np.concatenate((self.X, new_X), axis = 0)
        self.Y = np.concatenate((self.Y, new_Y))
        self.Z = np.concatenate((self.Z, new_Z))
        self.sigma = np.concatenate((self.sigma, new_rademacher_vars), axis = 1)

        # update counts and list version of data
        self.nrow = self.nrow + n
        self.X_list = []
        self.Y_list = []
        for k in range(self.ngroups):
            self.X_list.append(self.X[self.Z == k])
            self.Y_list.append(self.Y[self.Z == k])
            self.group_sizes[k] = self.Z[self.Z == k].shape[0]
                
        return

    def add_test_data(self, n):
        # add n rows of data to training data (encdoded as lists indexed by group) 
        # using data_gen_params and data-generating_function
        new_X, new_Y, new_Z = self.data_gen_function(self.data_gen_params, n)

        # append to saved dataset
        self.X_test = np.concatenate((self.X_test, new_X), axis = 0)
        self.Y_test = np.concatenate((self.Y_test, new_Y))
        self.Z_test = np.concatenate((self.Z_test, new_Z))

        # update counts and list version of data
        self.nrow_test = self.nrow_test + n
        self.X_list_test = []
        self.Y_list_test = []
        for k in range(self.ngroups):
            self.X_list_test.append(self.X_test[self.Z_test == k])
            self.Y_list_test.append(self.Y_test[self.Z_test == k])
            self.group_sizes_test[k] = self.Z_test[self.Z_test == k].shape[0]
        
        return


    def fix_test_data(self, n):
        # add n rows of data to training data (encdoded as lists indexed by group) 
        # using data_gen_params and data-generating_function

        new_X, new_Y, new_Z = self.data_gen_function(self.data_gen_params, data_size = None, fixed_group_size = n)

        # append to saved dataset
        self.X_test = new_X
        self.Y_test = new_Y
        self.Z_test = new_Z

        # update counts and list version of data
        self.nrow_test = n * self.ngroups
        self.X_list_test = []
        self.Y_list_test = []
        for k in range(self.ngroups):
            self.X_list_test.append(self.X_test[self.Z_test == k])
            self.Y_list_test.append(self.Y_test[self.Z_test == k])
            self.group_sizes_test[k] = self.Z_test[self.Z_test == k].shape[0]
        
        return



    # EXPERIMENT -------


    '''
    Given saved training data (and rademacher RVs),
    calculate RAs, bounds, and modeling results
    '''
    def run_experiment(self):

        for malfare in self.malfares:
        
            # RADEMACHER AVERAGES

            # compute unrestricted rademacher averageS for base function family
            composed_ff_group_ras = []
            print('getting unrestricted RAs...')
            for group in range(self.ngroups):
                est_sum = 0
                for iter in range(self.monte_carlo_n):
                    # get single RA estimate (for sample level log)
                    est, model_params = self.get_single_RA_estimate(group, malfare, iter)
                    # incorporate lipschitz constant
                    est = est * self.lam
                    est_sum += est
                    self.save_sample(group, malfare, iter, 'unrestricted', est, model_params)
                # average them together (for summary log, and RHC stuff)
                composed_ff_group_ras.append(est_sum / self.monte_carlo_n)
            print('done!')

            # LEARN MODELS

            # Ungrouped
            model_output = self.learn_model(i = None, malfare = malfare)
            self.save_model(data_group = None,
                            malfare = malfare,
                            model_output = model_output,
                            hypothesis_class = 'unrestricted',
                            rhc_group = None)
            # Group specific models
            for group in range(self.ngroups):
                model_output = self.learn_model(group, malfare)
                self.save_model(data_group = group,
                                malfare = malfare,
                                model_output = model_output,
                                hypothesis_class = 'unrestricted',
                                rhc_group = None)


            # Do steps 1 and 2 for each group's RHC
            for group in range(self.ngroups):
                self.analyze_RHC(group, malfare, composed_ff_group_ras)

        return
                


    '''
    Subroutine for experiment on each Hi
    '''
    def analyze_RHC(self, group, malfare, composed_ff_group_ras):

        # constants
        group_size = self.group_sizes[group]
        eps = self.range * np.power(np.log(1 / self.delta) / (2 * group_size), 1/2)

        # perform optimization to define RHC constraint
        rhc_upper_bound = self.get_rhc_upper_bound(group, malfare, eps)

        # RADEMACHER AVERAGES
        eta = 2 * composed_ff_group_ras[group] + 2 * eps
        est_sum = 0
        print('getting RHC RAs...')
        for iter in range(self.monte_carlo_n):
            # get single RA estimate (for sample level log)
            # TODO: Compute malfare ?!
            est, model_params = self.get_single_RA_estimate(group, malfare, iter, rhc_upper_bound, eta)
            est = est * self.lam
            est_sum += est
            self.save_sample(group, malfare, iter, 'restricted', est, model_params)
        # average them together (for summary log)
        avg = est_sum / self.monte_carlo_n
        print('done!')


        # save results
        self.save_summary(group, malfare, eta, eps, rhc_upper_bound,
                          composed_ff_group_ras[group], avg)

        # LEARN MODEL (over full dataset)
        rhc_model_output = self.learn_model(None, malfare, rhc_upper_bound, eta)
        self.save_model(data_group = None,
                        malfare = malfare,
                        model_output = rhc_model_output,
                        hypothesis_class = 'restricted',
                        rhc_group = group)
        

        return







    # OPTIMIZATION STEPS  -----------

    '''
    For either restricted or unrestricted class,
    learn model (training data subsetted by group or not)
    PARAMETERS:
        i: group index
        malfare: object containing w and p
        rhc_upper_bound: numeric 
        eta: numeric (or None, if unrestricted HC)
    RETURNS:
        dict containing model parameters, individual risks
    '''
    def learn_model(self, i, malfare,
                    rhc_upper_bound = None, eta = None):
        
        # Model type
        if self.hypothesis_class == "linear":
                # parameters for linear model
                beta = cp.Variable(self.dim)
                constraints = []
                constraints = constraints + self.get_weight_constraint(beta)
                constraints = constraints + self.get_rhc_constraint(i, malfare, beta,
                                                                    rhc_upper_bound, eta)
        else:
            print('NOT IMPLEMENTED B')
        

        # case 1: Malfare optimization condition
        # (all ungrouped models, except utilitarian)
        if i is None and not (malfare['weighting'] == 'size' and malfare['p'] == 1):
            # construct sentiment expression
            sentiments = []
            for j in range(self.ngroups):
                loss_j = self.cvxpy_loss(self.X_list[j], self.Y_list[j], beta)
                sentiments.append(loss_j)
            sentiment_expr = cp.hstack(sentiments)

            # construct malfare expression
            if malfare['weighting'] == 'size':
                w = np.array(list(map(lambda x: x / self.nrow, self.group_sizes)))
            elif malfare['weighting'] == 'equal':
                w = np.array([ 1 / self.ngroups] * self.ngroups)
            else:
                print('MALFARE MISDEFINED')
            
            objective = cp.Minimize(wpmean_expr(sentiment_expr, w, malfare['p']))

        # case 2: (utilitarian or single-group) only need one risk expression
        else:
            # data
            if i is None:
                X = self.X
                Y = self.Y
                n = self.nrow
            else:
                X = self.X_list[i]
                Y = self.Y_list[i]
                n = self.group_sizes[i]

            # loss
            if self.composed_ff == "linear_mse":
                objective = cp.Minimize(cp.sum(((X @ beta) - Y) ** 2) / n)
            elif self.composed_ff == 'logistic_regression':
                objective = cp.Minimize(cp.sum(cp.logistic(- cp.multiply(X @ beta, Y))) / n)
            else:
                print('SOMEONE GOOFED')
                
        prob = cp.Problem(objective, constraints)
        print('learning model...')
        prob.solve()
        print('done!')


        # save individual group sentiments
        if self.hypothesis_class == 'linear':
            params = beta.value
            train_risks = []
            test_risks = []
            for group in range(self.ngroups):
                curr_train_risk = self.numpy_loss(self.X_list[group], self.Y_list[group], beta.value)
                curr_test_risk = self.numpy_loss(self.X_list_test[group], self.Y_list_test[group], beta.value)
                train_risks.append(curr_train_risk)
                test_risks.append(curr_test_risk)
        else:
            print('SOMEONE GOOFED')
    

        # return object containing malfare, individual group sentiments, and parameters
        return {'malfare': prob.value,
                'train_risks': train_risks,
                'test_risks': test_risks,
                'params': params}


    '''
    For either restricted or unrestricted class,
    compute group i's rademacher average wrt function family...
    Presence of rhc_upper_bound determines whether restricted or unrestricted
    PARAMETERS:
        i: group index
        malfare: object containing w and p
        iter: index of rademacher random variable
        rhc_upper_bound: numeric 
        eta: numeric (or None, if unrestricted HC)
    RETURNS: Numeric RA estimate, solution parameters
    '''
    def get_single_RA_estimate(self, i, malfare,
                               iter,
                               rhc_upper_bound = None, eta = None):

        sigma = self.sigma[iter,self.Z == i] # subset to the corresponding COLUMNS of sigma
        X_i = self.X_list[i]
        Y_i = self.Y_list[i]

        if self.hypothesis_class == 'linear':
            # parameters for linear model
            beta = cp.Variable(self.dim)
            constraints = self.get_weight_constraint(beta)
            constraints = constraints + self.get_rhc_constraint(i, malfare, beta,
                                                                rhc_upper_bound, eta)

            if self.base_loss == 'diff':
                objective = cp.Maximize(sigma @ ((X_i @ beta) - Y_i))
            elif self.base_loss == "multiplicative":
                objective = cp.Maximize(sigma @ (cp.multiply(X_i @ beta, Y_i)))
            else:
                print('SOMEONE GOOFED')
        else:
            print('NOT IMPLEMENTED YET')
            
        prob = cp.Problem(objective, constraints)
        try:
            prob.solve(verbose=True)
        except:
            prob.solve(solver = 'SCS', verbose=True)

        # NOTE: should anything else be returned?
        if self.hypothesis_class == 'linear':
            return prob.value / self.group_sizes[i], beta.value
        else:
            print('NOT IMPLEMENTED') 






    # CXVPY / RHC HELPERS ------------

    '''
    Put constraint into cvxpy format
    PARAMETERS:
        beta: cvxpy variable
    RETURNS: cvxpy constraint
    '''
    def get_weight_constraint(self, beta):
        if self.weight_constraint_type == "l1":
            return [cp.norm(beta, 1) <= self.weight_constraint]
        else:
            return []

    '''
    Put rhc constraint into cvxpy format GIVEN previously computed RHC upper bound
    PARAMETERS:
        i: group index
        malfare: object containing w and p
        beta: cvxpy variable
        rhc_upper_bound: numeric
        eta: numeric
    RETURNS: cvxpy constraint
    '''
    def get_rhc_constraint(self, i, malfare, beta, rhc_upper_bound, eta):
        if rhc_upper_bound is not None:
                sentiments = []
                for j in range(self.ngroups):
                    loss_j = self.cvxpy_loss(self.X_list[j], self.Y_list[j], beta)
                    # incorporate generalization error
                    if j == i:
                        loss_j = loss_j - 2 * eta
                    sentiments.append(loss_j)
                sentiment_expr = cp.hstack(sentiments)

                # construct constraint expression
                if malfare['weighting'] == 'size':
                    w = np.array(list(map(lambda x: x / self.nrow, self.group_sizes)))
                elif malfare['weighting'] == 'equal':
                    w = np.array([ 1 / self.ngroups] * self.ngroups)
                else:
                    print('MALFARE MISDEFINED')
                rhc_lhs = wpmean_expr(sentiment_expr, w, malfare['p'])
                return [rhc_lhs <= rhc_upper_bound]
        else:
            return []
    


    '''
    Perform OPTIMIZATION that defines upper bound of RHC
    (Runtime bottleneck!!!)
    PARAMETERS:
        i: group index
        malfare: object containing w and p
        eps: numeric
    RETURNS: numeric value for RHC constraint upper bound
    '''
    def get_rhc_upper_bound(self, i, malfare, eps):

        if self.hypothesis_class == "linear":
            # get constraint
            beta = cp.Variable(self.dim)
            constraints = []
            constraints = constraints + self.get_weight_constraint(beta)

            # compute objective expression
            rhc_upper_bound = self.get_rhc_objective(i, malfare, beta, eps)
            objective = cp.Minimize(rhc_upper_bound)
        else:
            print('NOT IMPLEMENTED H')
        
        prob = cp.Problem(objective, constraints)
        print('calculating RHC upper bound...')
        try:
            prob.solve(verbose=True)
        except:
            prob.solve(solver = 'SCS', verbose=True)
        print('got it!' + str(prob.value))
        print('with a vector of norm ' + str(np.linalg.norm(beta.value, ord = 1)))
        return prob.value
    

    '''
    Get objective expression for above optimization
    PARAMETERS:
        i: group index
        malfare: object containing w and p
        beta: cvxpy variable
        eps: numeric
    RETURNS: cvxpy objective
    '''
    def get_rhc_objective(self, i, malfare, beta, eps):
        sentiments = []
        for j in range(self.ngroups):         
            loss_j = self.cvxpy_loss(self.X_list[j], self.Y_list[j], beta)   
            if j == i:
                # generalization error
                loss_j = loss_j + 2 * eps
            sentiments.append(loss_j)
        sentiment_expr = cp.hstack(sentiments)

        # construct constraint expression
        if malfare['weighting'] == 'size':
            w = np.array(list(map(lambda x: x / self.nrow, self.group_sizes)))
        elif malfare['weighting'] == 'equal':
            w = np.array([ 1 / self.ngroups] * self.ngroups)
        return wpmean_expr(sentiment_expr, w, malfare['p'])
    



    # SAVING /LOGGING MODEL RESULTS ------

    '''
    Save model
    '''
    def save_model(self, data_group, malfare, model_output, hypothesis_class, rhc_group):

        if data_group is None:
            data_group_size = None
        else:
            data_group_size = self.group_sizes[data_group]

        # Learned model parameters and malfare
        if self.hypothesis_class == 'linear':            
            new_model_param_row = {'data_group_index': [data_group],
                                'data_group_size': [data_group_size],
                                'tot_size': [self.nrow],
                                'p': [malfare['p']],
                                'malfare_weight': [malfare['weighting']],
                                'hypothesis_class': [hypothesis_class],
                                'hypothesis_class_group': [rhc_group],
                                'malfare': [model_output['malfare']]}
            new_model_param_row.update({k:[v] for k,v in zip(self.model_param_names, model_output['params'])})
            self.model_param_log = pd.concat([self.model_param_log, 
                                              pd.DataFrame(new_model_param_row)])
            
        else:
            print('NOT IMPLEMENTED I')

        # Save individual sentiments
        for risk_group in range(self.ngroups):
            new_model_risk_row = {'data_group_index': [data_group],
                                'data_group_size': [data_group_size],
                                'tot_size': [self.nrow],
                                'p': [malfare['p']],
                                'malfare_weight': [malfare['weighting']],
                                'hypothesis_class': [hypothesis_class],
                                'hypothesis_class_group': [rhc_group],
                                'risk_group': [risk_group],
                                'risk_group_train_risk': [model_output['train_risks'][risk_group]],
                                'risk_group_test_risk': [model_output['test_risks'][risk_group]]}
            self.model_risk_log = pd.concat([self.model_risk_log,
                                           pd.DataFrame(new_model_risk_row)])
        
        return
    


    '''
    Save individual Monte Carlo estimates of RAs
    '''
    def save_sample(self, group, malfare, iter, hypothesis_class, est, model_params):
        new_row = {'iter': [iter],
                    'group_index': [group],
                    'group_size': [self.group_sizes[group]],
                    'tot_size': [self.nrow],
                    'p': [malfare['p']],
                    'malfare_weight': [malfare['weighting']],
                    'hypothesis_class': [hypothesis_class],
                    'rademacher_average': [est]}
        
        if self.hypothesis_class == 'linear':
            new_row.update({k:[v] for k,v in zip(self.model_param_names, model_params)})
        self.sample_level_log = pd.concat([self.sample_level_log,
                                           pd.DataFrame(new_row)])
        return
    



    '''
    Save
    '''
    def save_summary(self, group, malfare, eta, eps, rhc_upper_bound,
                     ra_unrestricted, ra_rhc):
        new_row = {'group_index': [group],
                   'group_size': [self.group_sizes[group]],
                   'tot_size': [self.nrow],
                   'p': [malfare['p']],
                   'malfare_weight': [malfare['weighting']],
                   'eta': [eta],
                   'epsilon': [eps],
                   'rhc_upper_bound': [rhc_upper_bound],
                   'RA_unrestricted': [ra_unrestricted],
                   'RA_rhc': [ra_rhc]}
        self.summary_level_log = pd.concat([self.summary_level_log,
                                            pd.DataFrame(new_row)])
        return



    def cvxpy_loss(self, X, Y, model_params):
        if self.composed_ff == "linear_mse":
            loss = cp.sum(((X @ model_params) - Y) ** 2) / Y.shape[0]
        elif self.composed_ff == 'logistic_regression':
            xtby = cp.multiply(X @ model_params, Y)
            loss = cp.sum(cp.logistic(- xtby)) / Y.shape[0]
        else:
            print('SOMEONE GOOFED')
        return loss


    def numpy_loss(self, X, Y, model_params):
        if self.composed_ff == 'linear_mse':
            loss = np.mean(((X @ model_params) - Y) ** 2)
        elif self.composed_ff == 'logistic_regression':
            xtby = np.multiply(X @ model_params, Y)
            loss = np.mean(np.log(1 + np.exp(- xtby)))
        return loss

==> code/linear_experiments.py <==
from sklearn.linear_model import LinearRegression
from mcera import *
from scipy.special import expit
import scipy.optimize
import numpy as np
import matplotlib.pyplot as plt
import pytest
import pandas as pd
import copy
import os
import json

# Experiments to get at SIMILARITY vs SAMPLE COMPLEXITY TRADEOFF
# in LINEAR REGRESSION




# data generation ----------------------

# X = features, Y = labels, Z = group labels

# generate data where X is distributed uniformly,
# and for each group Y is a linear function of X plus uniform noise,
# so the l_infinity norm of x is bounded
def generate_unif_linear_data(data_gen_params, data_size = None):

    group_params = data_gen_params['group_params']
    ngroups = len(group_params)
    dim = len(group_params[0]['beta'])
    Xs = []
    Ys = []
    Zs = []

    curr_dat_size = 0
    for i in range(ngroups):
        # determine group size
        params = group_params[i]
        if data_size is not None:
            if i == ngroups - 1:
                # fix rounding errors
                group_size = data_size - curr_dat_size
            else:
                group_size = int(params['frac'] * data_size)
        elif params['size'] is not None:
            group_size = params['size']
        else:
            print('Pls fix your data generating parameters')

        X_i = np.random.uniform(low = data_gen_params['low'],
                                    high = data_gen_params['high'],
                                    size = (group_size, dim))
        Y_i = np.dot(X_i, params['beta'])
        Z_i = np.repeat(i, group_size)
        
        Xs.append(X_i)
        Ys.append(Y_i)
        Zs.append(Z_i)
        curr_dat_size = curr_dat_size + group_size

    X = np.vstack(Xs)
    Y = np.concatenate(Ys)
    Z = np.concatenate(Zs)

    # add noise
    noise = data_gen_params['noise']
    Y = Y + np.random.uniform(low = -noise, high = noise, size = Y.shape[0])
    
    return (X, Y, Z)



def generate_unif_logistic_data(data_gen_params, data_size = None, fixed_group_size = None):

    group_params = data_gen_params['group_params']
    ngroups = len(group_params)
    dim = len(group_params[0]['beta'])
    Xs = []
    Ys = []
    Zs = []

    curr_dat_size = 0
    if fixed_group_size is not None:
        for i in range(ngroups):
            X_i = np.random.uniform(low = data_gen_params['low'],
                                        high = data_gen_params['high'],
                                        size = (fixed_group_size, dim))
            linear_expression_i = np.dot(X_i, group_params[i]['beta'])

            # add noise
            noise = data_gen_params['noise']
            if noise != 0:
                linear_expression_i = linear_expression_i + np.random.normal(loc=0, scale=noise,
                                                                        size = X_i.shape[0])
                

            Pr_i = expit(linear_expression_i)
            # convert 0 - 1 scale to -1 - 1
            Y_i = np.random.binomial(n = 1, p = Pr_i) * 2 - 1
            Z_i = np.repeat(i, fixed_group_size)
            
            Xs.append(X_i)
            Ys.append(Y_i)
            Zs.append(Z_i)
            curr_dat_size = curr_dat_size + fixed_group_size
    else:
        for i in range(ngroups):
            # determine group size
            params = group_params[i]
            if data_size is not None:
                if i == ngroups - 1:
                    group_size = data_size - curr_dat_size
                else:
                    group_size = int(params['frac'] * data_size)
            elif params['size'] is not None:
                group_size = params['size']
            else:
                print('Pls fix your data generating parameters')

            # fix rounding errors

            X_i = np.random.uniform(low = data_gen_params['low'],
                                        high = data_gen_params['high'],
                                        size = (group_size, dim))
            linear_expression_i = np.dot(X_i, params['beta'])

            # add noise
            noise = data_gen_params['noise']
            if noise != 0:
                linear_expression_i = linear_expression_i + np.random.normal(loc=0, scale=noise,
                                                                        size = X_i.shape[0])
                

            Pr_i = expit(linear_expression_i)
            # convert 0 - 1 scale to -1 - 1
            Y_i = np.random.binomial(n = 1, p = Pr_i) * 2 - 1
            Z_i = np.repeat(i, group_size)
            
            Xs.append(X_i)
            Ys.append(Y_i)
            Zs.append(Z_i)
            curr_dat_size = curr_dat_size + group_size

    X = np.vstack(Xs)
    Y = np.concatenate(Ys)
    Z = np.concatenate(Zs)

    
    return (X, Y, Z)



==> code/logistic_regression_plots.R <==
library(tidyverse)
library(rjson)
library(scales)




breaks <- 10^(-10:10)
minor_breaks <- rep(1:9, 21)*(10^rep(-10:10, each=9))

rms_log10 <- function(x) {
  x_transformed <- 10^x
  log10(sqrt(mean(x_transformed^2)))
}

rms_se_log10 <- function(x, mult = 1) {
  x_transformed <- 10^x
  rmsbar <- sqrt(mean(x_transformed^2))
  lower <- rmsbar - sd(x_transformed)
  upper <- rmsbar + sd(x_transformed)
  data.frame(y = log10(rmsbar),
             ymin = if_else(is.nan(log10(lower)) | is.infinite(log10(lower)),
                            log10(rmsbar),
                            log10(lower)),
             ymax = if_else(is.nan(log10(upper)) | is.infinite(log10(upper)),
                            log10(rmsbar),
                            log10(upper)))
}

rms <- function(x) {
  sqrt(mean(x^2))
}

rms_se <- function(x, mult = 1) {
  rmsbar <- sqrt(mean(x^2))
  standard_error <-  sqrt(sd(x^2))
  lower <- max(rmsbar - standard_error, 0)
  upper <- rmsbar + standard_error
  data.frame(y = rmsbar, ymin = lower, ymax = upper)
}

experiment_name <- 'logistic_15d_three_groups_camera_ready_final'
# logistic_15d_three_groups_geometric_no_noise
# logistic_20d_three_groups_geometric_more_different_less_noise_more_runs
# logistic_15d_three_groups_geometric_more_different_less_noise_more_runs

# READ IN DATA -----------

# reading in new data format
curr_dir <- str_c('experiments/', experiment_name)
runs <- list.files(path = curr_dir)

model_param_logs <- list()
sample_level_logs <- list()
summary_level_logs <- list()
model_risk_logs <- list()

for (run in runs) {
  curr_run_dir <- str_c(curr_dir, '/', run)
  
  # data generating parameters
  data_gen_params <- fromJSON(file = str_c(curr_run_dir,
                                           '/data_gen_params.txt'))
  noise <- data_gen_params$noise
  majority_wt <- data_gen_params$group_params[[1]]$beta[1]
  minority_wt <- data_gen_params$group_params[[2]]$beta[1]
  
  # learning/ optimization results
  
  # model parameters
  model_param_logs[[run]] <- read_csv(str_c(curr_run_dir, '/model_param_log.csv'),
                                      col_select = -1) %>%
    mutate(run = run)
  
  # rademacher random variable samples
  sample_level_logs[[run]] <- read_csv(str_c(curr_run_dir,
                                             '/sample_level_log.csv'),
                                       col_select = -1) %>%
    mutate(run = run)
  
  # experiment level bounds
  summary_level_logs[[run]] <- read_csv(str_c(curr_run_dir,
                                              '/summary_level_log.csv'),
                                        col_select = -1) %>%
    mutate(run = run)
  
  # model risk
  model_risk_logs[[run]] <- read_csv(str_c(curr_run_dir, '/model_risk_log.csv'),
                                     col_select = -1) %>%
    mutate(run = run)
}


model_param_log <- bind_rows(model_param_logs)
sample_level_log <- bind_rows(sample_level_logs)
summary_level_log <- bind_rows(summary_level_logs)
model_risk_log <- bind_rows(model_risk_logs)


bounds_dat <- summary_level_log %>%
  pivot_longer(cols = c(RA_unrestricted, RA_rhc),
               names_to = 'bound_source',
               values_to = 'rademacher_average') %>%
  mutate(bound_source = if_else(bound_source == 'RA_rhc',
                                'Restricted hypothesis class bound',
                                'Original hypothesis class bound')) %>%
  mutate(generalization_bound = 2 * rademacher_average + 2 * epsilon)

full_dataset_models <- model_risk_log %>%
  filter(is.na(data_group_index)) %>%
  select(-c(data_group_index, data_group_size)) %>%
  mutate(test_minus_train = risk_group_test_risk - risk_group_train_risk)


full_dataset_models %>%
  left_join(bounds_dat,
            by = join_by(risk_group == group_index,
                         tot_size == tot_size,
                         p == p,
                         malfare_weight == malfare_weight,
                         run == run)) %>%
  mutate(malfare_type = if_else(malfare_weight == 'size', 'Utilitarian', 'Egalitarian')) %>%
  select(risk_group,
         tot_size,
         malfare_type,
         generalization_bound,
         test_minus_train,
         bound_source) %>%
  mutate(risk_group = as.factor(risk_group+1)) %>%
  #group_by(tot_size, risk_group, bound_source, malfare_type) %>%
  #summarize(generalization_bound = mean(generalization_bound),
  #          rms_se(test_minus_train)) %>%
  ggplot(aes(x = tot_size)) +
  # bounds
  geom_line(mapping = aes(y = generalization_bound, color = risk_group,
                          linetype = bound_source), stat = 'summary') +
  scale_linetype_manual(values=c( "dashed", "solid"),
                        name = 'Bound type', guide = guide_legend(direction = 'horizontal')) +
  #geom_point(mapping = aes(y = abs(test_minus_train), color = risk_group)) +
  stat_summary(mapping = aes(y= abs(test_minus_train), color = risk_group),
               fun = median,
               geom = 'point') +
  stat_summary(mapping = aes(y= abs(test_minus_train), color = risk_group),
               fun = median,
               linetype = 'dotted',
               geom = 'line') +
  stat_summary(mapping = aes(y= abs(test_minus_train), color = risk_group),
               fun = function(x) quantile(x, 0.25),
               #linetype = 'dotted',
               geom = 'point') +
  stat_summary(mapping = aes(y= abs(test_minus_train), color = risk_group),
               fun = function(x) quantile(x, 0.75),
               #linetype = 'dotted',
               geom = 'point') +
  #geom_ribbon(mapping = aes(fill = risk_group,
  #                           y = y, ymin = ymin, ymax = ymax), alpha = 0.5) +
  # formatting
  facet_wrap(~malfare_type) +
  scale_x_log10(breaks = breaks, minor_breaks = minor_breaks, labels = label_log(),  oob = scales::squish_infinite) +
  scale_y_log10(breaks = breaks, minor_breaks = minor_breaks, labels = label_log(), oob = scales::squish_infinite) +
  scale_color_discrete(name="Group") +
  scale_fill_discrete(guide = "none") +
  xlab('Training dataset size (log scale)') + ylab('Absolute Difference between Test and Training Error (log scale)') +
  theme_bw() +
theme(legend.position="bottom")
ggsave('figures/logistic_regression_large_dataset_three_groups.png',
       width = 26, height = 13, units = "cm")



model_risk_log %>%
  mutate(group_size = case_when(risk_group == 0 ~ 0.75 * tot_size,
                                risk_group == 1 ~ 0.2 * tot_size,
                                risk_group == 2 ~ 0.05 * tot_size)) %>%
  #filter(group_size < 10^4) %>%
  filter(tot_size >= 100, group_size > 10) %>%
  filter((data_group_index == risk_group) | is.na(data_group_index)) %>%
  filter(is.na(hypothesis_class_group)) %>% filter(malfare_weight == 'size') %>%
  mutate(model_type = if_else(is.na(data_group_index), 'Pooled', 'Separate')) %>%
  mutate(Group = as.factor(risk_group+1)) %>%
  ggplot(aes(x = group_size, y = risk_group_test_risk,
             color = model_type)) +
  stat_summary(geom = 'point',
               fun = 'mean') +
  stat_summary(geom = 'line',
               fun = 'mean') +
  facet_grid(Group~., scales = 'free', labeller = 'label_both') +
  scale_x_log10(breaks = breaks, minor_breaks = minor_breaks, labels = label_log()) +
  scale_y_log10(breaks = breaks, minor_breaks = minor_breaks, labels = label_log(), oob = scales::oob_squish_any) +
  xlab('Sample size of group (log scale)') + ylab('Test risk of model (log scale)') +
  scale_color_discrete(name = 'Model training dataset') +
  theme_bw() +
  theme(legend.position = 'bottom')# + ylim(c(0,10.01))
ggsave('figures/logistic_regression_large_dataset_three_groups_LOSS.png',
       width = 6, height = 12, units = "cm")





model_risk_log %>%
  mutate(group_size = case_when(risk_group == 0 ~ 0.75 * tot_size,
                                risk_group == 1 ~ 0.2 * tot_size,
                                risk_group == 2 ~ 0.05 * tot_size)) %>%
  #filter(group_size < 800) %>%
  #filter(tot_size > 10) %>%
  filter((data_group_index == risk_group) | is.na(data_group_index)) %>%
  filter(is.na(hypothesis_class_group)) %>%
  filter(tot_size > 400) %>%
  filter(malfare_weight == 'equal') %>%
  mutate(model_type = if_else(is.na(data_group_index),
                              #if_else(malfare_weight == 'size',
                              #       'Utilitarian', 'Egalitarian'),
                              'Pooled \n(egalitarian)',
                              'Separate')) %>%
  mutate(Group = as.factor(risk_group+1)) %>%
  ggplot(aes(x = tot_size, y = risk_group_test_risk,
             color = Group, linetype = model_type)) +
  stat_summary(geom = 'point',
               fun = 'mean') +
  stat_summary(geom = 'line',
               fun = 'mean') +
  scale_x_log10(breaks = breaks, minor_breaks = minor_breaks, labels = label_log()) +
  scale_y_log10(breaks = breaks, minor_breaks = minor_breaks, labels = label_log()) +
  xlab('Total dataset size (log scale)') + ylab('Test risk of model (log scale)') +
  #scale_color_discrete(name = 'Model training dataset') +
  theme_bw() +
  scale_linetype_discrete(name = 'Model', guide = guide_legend(direction = "horizontal")) +
  theme(legend.position = 'bottom')
ggsave('figures/logistic_regression_large_dataset_three_groups_LOSS_2.png',
       width = 12.5, height = 15, units = "cm")










model_risk_log %>%
  mutate(group_size = case_when(risk_group == 0 ~ 0.75 * tot_size,
                                risk_group == 1 ~ 0.2 * tot_size,
                                risk_group == 2 ~ 0.05 * tot_size)) %>%
  #filter(group_size < 800) %>%
  #filter(tot_size > 10) %>%
  filter((data_group_index == risk_group) | is.na(data_group_index)) %>%
  filter(is.na(hypothesis_class_group)) %>%
  filter(tot_size > 400) %>%
  filter(malfare_weight == 'equal') %>%
  mutate(model_type = if_else(is.na(data_group_index),
                              #if_else(malfare_weight == 'size',
                              #       'Utilitarian', 'Egalitarian'),
                              'Pooled (egalitarian)',
                              'Separate')) %>%
  mutate(Group = as.factor(risk_group+1)) %>%
  ggplot(aes(x = tot_size, y = risk_group_test_risk,
             color = Group, linetype = model_type)) +
  stat_summary(geom = 'point',
               fun = 'mean') +
  stat_summary(geom = 'line',
               fun = 'mean') +
  scale_x_log10(breaks = breaks, minor_breaks = minor_breaks, labels = label_log()) +
  scale_y_log10(breaks = breaks, minor_breaks = minor_breaks, labels = label_log()) +
  xlab('Total dataset size (log scale)') + ylab('Test risk of model (log scale)') +
  #scale_color_discrete(name = 'Model training dataset') +
  theme_bw() +
  scale_linetype_discrete(name = 'Model type', guide = guide_legend(direction = "horizontal")) +
  theme(legend.position = 'bottom')
ggsave('figures/logistic_regression_large_dataset_three_groups_LOSS_2_shorter.png',
       width = 12, height = 11, units = "cm")





==> code/malfare.py <==
import numpy as np
import cvxpy as cp
import typing
from scipy.stats.mstats import gmean

def pmean_expr(s, p: typing.Union[int, str] = 2, axis=None, keepdims: bool =
False, max_denom: int = 1024):
   """Factory function for a mathematical p-mean.

   Parameters
   ----------
   p : numeric type or string
      The type of pmean to construct; set this to np.inf or 'inf' to
      construct a maximum.

    x: a list of sentiments

   Returns
   -------
   Atom
      A norm1, norm_inf, geo_mean, or Pnorm object, possibly with
scalar multiplication.
   """

   k = len(s) # number of groups

   if p == 1:
       return cp.sum(s) / k
   elif p == 0:
       return cp.geo_mean(s, max_denom=max_denom)
   elif p in [np.inf, 'inf', 'Inf']:
       return cp.max(s)
   else:
       return k ** (-1/p) @ cp.Pnorm(s, p=p, axis=axis, keepdims=keepdims, max_denom=max_denom)
# double check

def wpmean_expr(s, w, p: typing.Union[int, str] = 2, axis=None, keepdims: bool =
False, max_denom: int = 1024):
   """Factory function for a mathematical weighted p-mean.

   Parameters
   ----------
   w : numeric type
      Weights vector. Must have dimension matching x, and nonnegative
entries that sum to 1.
   p : numeric type or string
      The type of norm to construct; set this to np.inf or 'inf' to
      construct a maximum.

   Returns
   -------
   Atom
      A norm1, norm_inf, geo_mean, or Pnorm object.
   """

   if p == 1:
       return w @ s
   elif p == 0:
       return cp.geo_mean(s, p=w, max_denom=max_denom)
   elif p in [np.inf, 'inf', 'Inf']:
       return cp.max(s)
   else:
       return cp.Pnorm(cp.power(w, 1/p) @ s, p=p, axis=axis, keepdims=keepdims,
max_denom=max_denom)# figure this shit out


def malfare_np(w, p, s):
    if p == 0:
        return gmean(s, weights = w)
    elif p in [np.inf, 'inf', 'Inf']:
        return np.max(s)
    else:
        return np.power(np.sum(w @ np.power(s, p)), 1/p)


==> code/mcera.py <==
from sklearn.linear_model import LinearRegression
from optimizers import *
import scipy.optimize
import numpy as np
import matplotlib.pyplot as plt
import pytest

# HELPER FUNCTIONS FOR RADEMACHER AVERAGES OF RESTRICTED HYPOTHESIS CLASSES






# functions for computing Monte Carlo rademacher averages --------------

# function to be minimized, given sigma, to estimate MC RA,
# for linear models with difference loss.
# (we really want the sup of the loss, so we minimize negative loss.)
def mc_linear_difference(h, sigma, X, Y):
    m = X.shape[0] # number of rows
    diffs = np.dot(X, h) - Y # m-dimensional
    loss_sum = np.dot(sigma, diffs)
    return -loss_sum / m

# calculate empirical risk of linear model h(X) on Y,
# using difference loss
def risk_linear_difference(h, X, Y):
    diffs = np.dot(X, h) - Y
    return np.mean(diffs)


def risk_linear_mse(h, X, Y):
    diffs = np.dot(X, h) - Y
    return np.mean(np.power(diffs, 2))

# produce one monte carlo estimate for linear model RA
# with difference loss
# TODO: program in gradient
def cobyla_linear_diff(X, Y, constraints):
    m = X.shape[0] # number of rows
    d = X.shape[1] # number of dimensions
    
    # sample rademacher RVs
    sigma_i = np.random.choice([-1, 1], size = (m,))
    # arguments to sup equation other than w
    args = (sigma_i, X, Y)

    # placeholder guess 
    x0 = np.repeat(0.001, d)

    #  optimization
    res = scipy.optimize.minimize(mc_linear_difference, x0, args = args,
                   method = 'COBYLA', constraints = constraints,
                   tol = 0.000001,
                   options = {'rhobeg': 0.01, 'disp': True, 'maxiter': 10000}
                   )
    return res

def trust_constr_linear_diff(X, Y, constraints):
    m = X.shape[0] # number of rows
    d = X.shape[1] # number of dimensions
    
    # sample rademacher RVs
    sigma_i = np.random.choice([-1, 1], size = (m,))
    # arguments to sup equation other than w
    args = (sigma_i, X, Y)

    # gradient is:
    # for feature k, -1/m sum_j (kth feature of x_j * jth sigma_i)
    jac = (- 1 / m) * np.matmul(X.T, sigma_i) # check?
    print('jac:')
    print(jac)

    # placeholder guess 
    x0 = np.zeros((d,))

    #  optimization
    res = scipy.optimize.minimize(mc_linear_difference, x0, args = args,
                   method = 'trust-constr',
                  # jac = (lambda x, *args: jac),
                   hess = (lambda x, *args: np.zeros((d,d))),
                   constraints = constraints,
                   options = {'verbose': 2})
    return res


# function to produce n monte carlo estimates of the empirical RA,
# parameterized by function family (which encodes model type & loss)
def mcera(X, Y, constraints, n, function_family = 'linear_diff', method = 'cobyla'):
    estimates = []

    for i in range(n):
        if function_family == 'linear_diff':
            if method == 'cobyla':
                cobyla_result = cobyla_linear_diff(X, Y, constraints)
                if cobyla_result.success:
                    # get value of objective function and then reverse sign
                    estimates.append(-cobyla_result.fun)
                else:
                    print('norm:')
                    print(np.round(np.linalg.norm(cobyla_result.x, ord=1), decimals = 6))
                    print('objective:')
                    print(np.round(-cobyla_result.fun, decimals = 6))
            elif method == 'trust_constr':
                trust_result = trust_constr_linear_diff(X, Y, constraints)
                if trust_result.success:
                    estimates.append(-trust_result.fun)
                else:
                    print('FAILED solution:')
                    print(np.round(trust_result.x, decimals = 6))
                    print('norm:')
                    print(np.round(np.linalg.norm(trust_result.x, ord=1), decimals = 6))
                    print('objective:')
                    print(np.round(-trust_result.fun, decimals = 6))
                    print('num iters:')
                    print(trust_result.nfev)


    if len(estimates) == 0:
        raise Exception("No successful MCERA estimates :(")
    elif len(estimates) < n:
        print('WARNING: Successful MCMC estimates:')
        print(len(estimates))

    result = np.average(estimates)
    print('Average result of SUCCESSFUL solutions:')
    print(result)

    if result < 0:
        print('WARNING: Optimization resulted in subzero objective function! ')
        print('Estimates: ')
        print(estimates)


    return result


# get lipschitz constant of composition function "func"
# over bounds = [lower, upper]
def get_lipschitz_constant(bounds, func):
    # lam = maximum absolute value of the derivative

    if func == 'squared':
        max_of_bounds = np.max(np.abs(bounds))
        lam = 2 * max_of_bounds

    return lam








# functions to generate restricted hypothesis class constraints ------------


# constraints are in the form of "f(x, args) > 0";
# if f and args are defined, this constructs the constraint
def make_constraint_list(fun, args = []):
    if args == []:
        return [{'type': 'ineq', 'fun': fun,}]
    else:
        return [{'type': 'ineq', 'fun': fun, 'args': args}]

# malfare
# TODO double check correctness
def malfare(p, w, sentiments):
    # pth root of dot product of w and sentiments
    dot_vector = np.multiply(w, sentiments)
    if p == np.inf:
        return np.max(dot_vector)
    elif p == 1:
        return np.sum(dot_vector)
    else:
        s_p = np.power(sentiments, p)
        weighted_sum = np.dot(s_p, w)
        return np.power(weighted_sum, 1/p)


# calculate EMPIRICAL risk for each GROUP given hypothesis
# note: X is n-length training data,
# # and Z is an n-length vector identifying the group membership of each row in X
def get_current_sentiments(h, X, Y, Z, function_family = 'linear_diff'):
    ngroups = np.max(Z) + 1
    # get sentiments
    sentiments = []
    for j in range(ngroups):
        X_j = X[Z == j]
        Y_j = Y[Z == j]
        if function_family == 'linear_diff':       
            sentiments.append(risk_linear_difference(h, X, Y))
        elif function_family == 'linear_mse':
            sentiments.append(risk_linear_mse(h, X, Y))
        else:
            break
    return sentiments


# function that needs to be minimized wrt h on the RHS of the RHC def.
# i = group in question
# p, w = malfare parameters
# eps = epsilon from equation / union bound on generalization error
def rhc_rhs_expr(h, X, Y, Z, i, p, w, eps, function_family = 'linear_diff'):
    sentiments = get_current_sentiments(h, X, Y, Z, function_family)
    sentiments[i] = sentiments[i] + 2 * eps
    return malfare(p, w, sentiments)


# calculate upper bound of restricted hypothesis class's malfare
# by minimizing above expression
def get_rhc_upper_bound(X, Y, Z, i, p, w, eps, constraints,
                        function_family = 'linear_diff'):

    args = (X, Y, Z, i, p, w, eps, function_family)
    d = X.shape[1]
    
    x0 = np.zeros((d,))

    # TODO: does COBYLA still work on this objective?
    res = scipy.optimize.minimize(rhc_rhs_expr, x0, args = args,
                   method = 'COBYLA', constraints = constraints)

    return res.fun


# constraint defining restricted hypothesis class
# (expression that should be >= 0 for h in restricted hypothesis class)
def rhc_constraint_expression(h, X, Y, Z, i, p, w, eta, upper_bound, function_family):
    
    sentiments = get_current_sentiments(h, X, Y, Z, function_family)
    sentiments[i] = sentiments[i] - 2 * eta
    curr_malf = malfare(p, w, sentiments)

    # return RHS - LHS
    return upper_bound - curr_malf













# OLD STUFF --------------


# estimate group-level rademacher averages Rmj with n MC estimates
def get_separate_model_ras(X, Y, Z, n,
                           weight_constraint, weight_constraint_value,
                           function_family = 'linear_diff',
                           library = 'cvxpy',
                           method = 'cobyla'):
    
    groupwise_ra_estimates = []
    ngroups = np.max(Z) + 1


    if library == 'scipy':
        for j in range(ngroups):
            # constraint list
            if weight_constraint == 'l1':
                weight_fun = lambda w: weight_constraint_value - np.linalg.norm(w, ord = 1)
                weight_constraint_list = make_constraint_list(weight_fun)
            # get empirical RA
            mcera_result = mcera(X_j, Y_j, weight_constraint_list, n, function_family, method)
            groupwise_ra_estimates.append(mcera_result)
    
    elif library == 'cvxpy':
        print('getting unrestricted rademacher averages with cvxpy...')
        for j in range(ngroups):
            print('looking at group ' + str(j))
            # get empirical RA
            X_j, Y_j = X[Z == j], Y[Z == j]
            curr_estimates = []
            for iter in range(n):
                print(iter)
                # get single RA estimate
                single_est = single_RA_unconstrained(X_j, Y_j,
                                                     weight_constraint,
                                                     weight_constraint_value,
                                                     function_family)
                curr_estimates.append(single_est)
            groupwise_ra_estimates.append(np.mean(curr_estimates))
        print('got them!')

    return groupwise_ra_estimates







==> code/optimizers.py <==
import numpy as np
import cvxpy as cp
import typing

def pmean_expr(s, p: typing.Union[int, str] = 2, axis=None, keepdims: bool =
False, max_denom: int = 1024):
   """Factory function for a mathematical p-mean.

   Parameters
   ----------
   p : numeric type or string
      The type of pmean to construct; set this to np.inf or 'inf' to
      construct a maximum.

    x: a list of sentiments

   Returns
   -------
   Atom
      A norm1, norm_inf, geo_mean, or Pnorm object, possibly with
scalar multiplication.
   """

   k = len(s) # number of groups

   if p == 1:
       return cp.sum(s) / k
   elif p == 0:
       return cp.geo_mean(s, max_denom=max_denom)
   elif p in [np.inf, 'inf', 'Inf']:
       return cp.max(s)
   else:
       return k ** (-1/p) @ cp.Pnorm(s, p=p, axis=axis, keepdims=keepdims, max_denom=max_denom)
# double check

def wpmean_expr(s, w, p: typing.Union[int, str] = 2, axis=None, keepdims: bool =
False, max_denom: int = 1024):
   """Factory function for a mathematical weighted p-mean.

   Parameters
   ----------
   w : numeric type
      Weights vector. Must have dimension matching x, and nonnegative
entries that sum to 1.
   p : numeric type or string
      The type of norm to construct; set this to np.inf or 'inf' to
      construct a maximum.

   Returns
   -------
   Atom
      A norm1, norm_inf, geo_mean, or Pnorm object.
   """

   if p == 1:
       return w @ s
   elif p == 0:
       return cp.geo_mean(s, p=w, max_denom=max_denom)
   elif p in [np.inf, 'inf', 'Inf']:
       return cp.max(s)
   else:
       return cp.Pnorm(cp.power(w, 1/p) @ s, p=p, axis=axis, keepdims=keepdims,
max_denom=max_denom)# figure this shit out

def single_RA_unconstrained(X_i, Y_i,
                            weight_constraint,
                            weight_constraint_value,
                            function_family = "linear_diff"):
    
    d = X_i.shape[1]
    n_i = Y_i.shape[0]
    sigma = np.random.choice([-1, 1], size = (n_i,))
    
    if function_family == "linear_diff":
        # parameters for linear model
        beta = cp.Variable(d)

        # first constraint: norm of weights
        if weight_constraint == "l1":
            constraints = [cp.norm(beta, 1) <= weight_constraint_value]
        else:
            constraints = []
            # RA calculated over group i    
        objective = cp.Maximize(sigma @ ((X_i @ beta) - Y_i))

    
    prob = cp.Problem(objective, constraints)
    prob.solve()
    # TODO: get constrainct violations
    return prob.value / n_i

# TODO do both restricted and unrestricted w/ same rademacher rvs
def single_RA_constrained(X_list, Y_list, i,
                              p, w, eta,
                              weight_constraint = "l1",
                              weight_constraint_value = 1,
                              function_family = "linear_diff",
                              rhc_upper_bound = None
                              ):
    
    X_i = X_list[i]
    Y_i = Y_list[i]
    d = X_i.shape[1]
    k = len(X_list)
    n_i = X_i.shape[0]


    sigma = np.random.choice([-1, 1], size = (n_i,))

    if function_family == "linear_diff":
        # parameters for linear model
        beta = cp.Variable(d)

        # first constraint: norm of weights
        if weight_constraint == "l1":
            constraints = [cp.norm(beta, 1) <= weight_constraint_value]
        else:
            constraints = []

        if rhc_upper_bound is not None:
            # then we are doing the restricted hypothesis class constraint,
            # which involves full X, Y

            # get sentiment aka MSE for each group
            sentiments = []
            for j in range(k):
                n_j = X_list[j].shape[0]
                loss_j = cp.sum(((X_list[j] @ beta) - Y_list[j]) ** 2) / n_j
                if j == i:
                    # generalization error
                    loss_j = loss_j - 2 * eta
                sentiments.append(loss_j)

            sentiment_expr = cp.hstack(sentiments)
            # construct constraint expression
            rhc_lhs = wpmean_expr(sentiment_expr, w, p)
            constraints.append(rhc_lhs <= rhc_upper_bound)

        # RA calculated over group i    
        objective = cp.Maximize(sigma @ ((X_i @ beta) - Y_i))

    
    prob = cp.Problem(objective, constraints)
    prob.solve()
    # TODO return value of LHS of constraint
    return prob.value / n_i



# shortcut for getting a buncha constrained rademacher averages
def mcera_cvxpy(X_list, Y_list, i,
                p, w, eta,
                weight_constraint,
                weight_constraint_value,
                function_family,
                upper_bound,
                n):
    print('getting restricted hypothesis class rademacher averages...')
    estimates = []
    for iter in range(n):
        print(iter) # TODO do both restricted and unrestricted w/ same rademacher rvs
        curr_est = single_RA_constrained(X_list = X_list, Y_list = Y_list, i = i,
                                                 p = p, w = w, eta = eta,
                                                 weight_constraint = weight_constraint,
                                                 weight_constraint_value = weight_constraint_value,
                                                 function_family = function_family,
                                                 rhc_upper_bound=upper_bound)
        estimates.append(curr_est)
    print('got them!')
    print(estimates)
    return np.mean(estimates)





def rhc_upper_bound_cvxpy(X_list, Y_list, i,
                    p, w, eps,
                    weight_constraint = "l1",
                    weight_constraint_value = 1,
                    function_family = "linear_mse"):

    X_i = X_list[i]
    Y_i = Y_list[i]
    
    d = X_i.shape[1]
    n = Y_i.shape[0]
    k = len(X_list)


    if function_family == "linear_mse":
        # parameters for linear model
        beta = cp.Variable(d)

        # first constraint: norm of weights
        if weight_constraint == "l1":
            constraints = [cp.norm(beta, 1) <= weight_constraint_value]
        else:
            constraints = []

        # get sentiment aka training loss for each group
        sentiments = []
        for j in range(k):
            n_j = X_list[j].shape[0]
            loss_j = cp.sum(((X_list[j] @ beta) - Y_list[j]) ** 2) / n_j # TODO matrix version of this
            if j == i:
                # generalization error
                loss_j = loss_j + 2 * eps
            sentiments.append(loss_j)

        sentiment_expr = cp.hstack(sentiments)

        # construct constraint expression
        rhc_upper_bound = wpmean_expr(sentiment_expr, w, p)

        # RA calculated over group i    
        objective = cp.Minimize(rhc_upper_bound)

    
    prob = cp.Problem(objective, constraints)
    print('calculating RHC upper bound...')
    prob.solve()
    print('got it!' + str(prob.value))
    print('with a vector of norm ' + str(np.linalg.norm(beta.value, ord = 1)))
    return prob.value



==> code/plot.R <==
library(tidyverse)

experiment_name <- 'linear_20d_new_optimizer'

true_w_0 <- 0.3
true_w_1 <- 0.28

# GOAL: Have an example where we can smoothly illustrate these phenomena:
# more minority group data = makes separate more desirable
# more noise/signal/ sample complexity = makes joint model more desirable


# load data
result_path <- str_c('experiments/', experiment_name, '/result.csv',
                     collapse = T)
df <- read_csv(result_path, col_select = -1)
df$group <- as.factor(df$group)



# group size columns
df <- df %>%
  mutate(group = if_else(group == factor(0, levels = c(0, 1)),
                                         'majority',
                                         'minority')) %>%
  mutate(majority_size = if_else(group == 'majority',
                                 group_size,
                                 tot_size - group_size)) %>%
  mutate(minority_size = if_else(group == 'minority',
                                 group_size,
                                 tot_size - group_size))


# how is parameter learning going?
df %>% filter(!is.na(w1)) %>%
 # filter(majority_size == 8000) %>%
 # filter(minority_size < 150) %>%
  ggplot(aes(x = minority_size, y = w1, color = model)) +
  facet_grid(noise ~ group) + geom_point() +
  geom_hline(yintercept = true_w_0) +
  geom_hline(yintercept = true_w_1)

df %>% filter(!is.na(w1)) %>%
  #filter(majority_size == 8000) %>%
  mutate(true_w1 = if_else(group == 'majority', true_w_0, true_w_1)) %>%
  group_by(model, group, minority_size, noise) %>%
  summarize(mse = mean((w1-true_w1)^2)) %>%
  ggplot(aes(x = minority_size, y = mse, color = model)) +
  facet_grid(noise ~ group) + geom_point() + geom_line()


df %>% filter(!is.na(w1)) %>%
  select(-group_size) %>%
  #filter(majority_size == 8000) %>%
  mutate(true_w1 = if_else(group == 'majority', true_w_0, true_w_1)) %>%
  mutate(squared_error = (w1-true_w1)^2) %>%
  # mutate(minority_size = as.factor(minority_size)) %>%
  # group_by(model, group, minority_size, noise) %>%
  # summarize(mse = mean((w1-true_w1)^2)) %>%
  ggplot(aes(x = minority_size, y = squared_error, color = model)) +
  facet_grid(noise ~ group) + geom_point()


df %>% filter(!is.na(w1)) %>%
  #filter(majority_size == 8000) %>%
  mutate(true_w1 = if_else(group == 'majority', true_w_0, true_w_1)) %>%
  mutate(squared_error = (w1-true_w1)^2) %>%
  # mutate(minority_size = as.factor(minority_size)) %>%
  # group_by(model, group, minority_size, noise) %>%
  # summarize(mse = mean((w1-true_w1)^2)) %>%
  mutate(minority_size = as.factor(minority_size)) %>%
  ggplot(aes(x = minority_size, y = squared_error, color = model)) +
  facet_grid(noise ~ group) + geom_boxplot()



df %>% filter(!is.na(w1)) %>%
  #filter(majority_size == 8000) %>%
  mutate(true_w1 = if_else(group == 'majority', true_w_0, true_w_1)) %>%
  mutate(squared_error = (w1-true_w1)^2) %>%
  select(model, group, minority_size, noise, squared_error) %>%
  group_by(model, group, minority_size, noise) %>%
  mutate(row_id = row_number()) %>%
  pivot_wider(names_from = model, values_from = squared_error, names_prefix = 'error_') %>%
  mutate(minority_size = as.factor(minority_size)) %>%
  # group_by(model, group, minority_size, noise) %>%
  # summarize(mse = mean((w1-true_w1)^2)) %>%
  mutate(benefit_of_splitting = error_separate - error_joint_util) %>%
  ggplot(aes(x = minority_size, y = benefit_of_splitting)) +
  facet_grid(noise ~ group) + geom_boxplot()

# squared error of parameter as well
# bias vs variance error
# sanity check: value of each constraint/ thing that's being constrained
# which constraints are being

# how is empirical generalization error?
df %>% filter(!is.na(test_error)) %>%
  # filter(majority_size == 8000) %>%
  ggplot(aes(x = minority_size, y = test_error, color = model)) +
  facet_grid(noise ~ group, scales = 'free_y') + geom_point()



df %>% filter(!is.na(bound), group == 'minority') %>%
  # filter(minority_size > 1000) %>%
  # group_by(minority_size, model, noise) %>%
  # summarize(bound = mean(bound)) %>%
  filter(majority_size > 10000) %>%
  ggplot(aes(x = minority_size, y = bound,
             color = model)) +
  facet_wrap(~noise) + geom_point() +# geom_line() +
  ggtitle('Average Minority group Rademacher average')


# true bound is 2 rm + eps
df %>% filter(!is.na(bound), group == 'minority') %>%
  # filter(minority_size > 1000) %>%
  filter(model != 'joint_egal_RHC') %>%
  group_by(minority_size, model, noise) %>%
  summarize(bound = mean(bound)) %>%
  #filter(majority_size == 700) %>%
  ggplot(aes(x = minority_size, y = bound,
             color = model)) +
  facet_wrap(~noise) + geom_point() + geom_line() +
  ggtitle('Average Minority group Rademacher average')



==> code/plot_contour.R <==
library(tidyverse)
library(rjson)
library(latex2exp)
library(kableExtra)

experiment_name <- 'linear_2d_grid_more_different'
l1_limit <- 1


# READ IN DATA -----------

# reading in new data format
curr_dir <- str_c('experiments/', experiment_name)

# data generating parameters
data_gen_params <- fromJSON(file = str_c(curr_dir,
                                         '/data_gen_params.txt'))
noise <- data_gen_params$noise
majority_wt <- data_gen_params$group_params[[1]]$beta[1]
minority_wt <- data_gen_params$group_params[[2]]$beta[1]

# learning/ optimization results

# model parameters
model_param_log <- read_csv(str_c(curr_dir, '/model_param_log.csv'),
                                    col_select = -1) %>%
  mutate(noise = noise,
         majority_wt = majority_wt,
         minority_wt = minority_wt)

# rademacher random variable samples
sample_level_log <- read_csv(str_c(curr_dir,
                                           '/sample_level_log.csv'),
                                     col_select = -1) %>%
  mutate(noise = noise,
         majority_wt = majority_wt,
         minority_wt = minority_wt)

# experiment level bounds
summary_level_log <- read_csv(str_c(curr_dir,
                                            '/summary_level_log.csv'),
                                      col_select = -1) %>%
  mutate(noise = noise,
         majority_wt = majority_wt,
         minority_wt = minority_wt)

# model risk
model_risk_log <- read_csv(str_c(curr_dir, '/model_risk_log.csv'),
                                   col_select = -1) %>%
  mutate(noise = noise,
         majority_wt = majority_wt,
         minority_wt = minority_wt)


grid_losses <- read_csv(str_c(curr_dir, '/objective_grid.csv'),
                        col_select = -1)




# PLOTS ------------


# identify approx. contour

contours <- sample_level_log %>%
  filter(malfare_weight == 'size') %>%
  left_join(grid_losses, by = join_by(closest(w1 <= beta1),
                                      closest(w2 <= beta2))) %>%
  filter(round(abs(w1) + abs(w2), 3) < 1) %>%
  group_by(malfare_weight, group_index) %>%
  summarize(approx_risk = mean(risk)) %>%
  pull(approx_risk)

optimal_models <- model_param_log %>%
  mutate(data_group_index = data_group_index + 1) %>%
  filter(malfare_weight == 'size', hypothesis_class == 'unrestricted') %>%
  select(data_group_index, w1, w2) %>%
  mutate(point_label_raw_tex = if_else(is.na(data_group_index),
                               '$\\hat{h}$',
                               (str_c('$\\hat{h}_', data_group_index, '$'))))

rademacher_avg_samples <- sample_level_log %>%
  filter(hypothesis_class == 'restricted') %>%
  rename(beta1 = w1, beta2 = w2) %>%
  mutate(group_index = group_index + 1) %>%
  filter(malfare_weight != 'equal')

ggplot(mapping = aes(x = beta1, y = beta2)) +
  geom_contour(data = grid_losses, aes(z = risk),
               breaks = contours, color = 'black', linetype = 'dashed') +
  geom_point(data = rademacher_avg_samples,
             aes(color = as.factor(group_index)),
             shape = 'circle') +
  #geom_point(aes(x = 0.3, y = 0.3)) +
  geom_segment(data = data.frame(x1 = c(0, 0, l1_limit, -l1_limit),
                                 x2 = c(l1_limit, -l1_limit, 0, 0),
                                 y1 = c(l1_limit,-l1_limit,0,0),
                                 y2 = c(0,0,-l1_limit,l1_limit)),
               aes(x = x1, y = y1, xend = x2, yend = y2)) + coord_fixed()  +
  theme_minimal() +
  theme(legend.position="bottom") +
  scale_color_discrete(name="Group") +
  geom_point(data = optimal_models,
             aes(x = w1, y = w2, color = as.factor(data_group_index)),
             shape = 'diamond', size = 3) +
  geom_text(data = optimal_models,
            aes(x = w1, y = w2, label = TeX(point_label_raw_tex, output='character')),
            parse = TRUE,
            nudge_x = 0.1, nudge_y = -0.05) +
  xlab(TeX(r'($\beta_1$)')) +ylab(TeX(r'($\beta_2$)'))
ggsave(filename = str_c('figures/', experiment_name, '_contour.png'),
       width = 10, height = 12, units = "cm")


summary_level_log %>%
  filter(p == 1) %>%
  mutate(group = group_index + 1,
         RA_unrestricted = round(RA_unrestricted, 3),
         RA_rhc = round(RA_rhc, 3)) %>%
  select(group, RA_unrestricted, RA_rhc) %>%
  kbl(format="latex",
      col.names = c("Group","Unrestricted R.A.","RHC R.A."),
      align="r")


==> code/plot_contour.py <==
from sklearn.linear_model import LinearRegression
from mcera import *
from linear_experiments import *
from experiment import *
import scipy.optimize
import numpy as np
import matplotlib.pyplot as plt
import pytest
import pandas as pd
import copy
import os
import json






if __name__ == "__main__":

    np.set_printoptions(suppress=True)


    # NAME -----

    experiment_name = 'linear_2d_grid_more_different'


    # PARAMETERS -------

    dims = 2
    test_data_size = 10000

    # data generation
    data_gen_params = {'group_params': [{'beta': [0.3, 0.3], 'frac': 0.65},
                                        {'beta': [-0.1, 0.1], 'frac': 0.3},
                                        {'beta': [0.3, 0], 'frac': 0.05}],
                        'noise': 1.0,
                        'low': -1,
                        'high': 1}
    dim = len(data_gen_params['group_params'][0]['beta'])

    noises = [1.0]


    # RUN -------

    if not os.path.exists('experiments/' + experiment_name):
        os.makedirs('experiments/' + experiment_name)

    expt = Experiment(hypothesis_class = 'linear',
                            base_loss = 'diff', # could be multiplicative
                            composition_function = 'squared', # could be logistic,
                            weight_constraint_type = 'l1',
                            weight_constraint = 1,
                            data_gen_params = data_gen_params,
                            data_gen_function = generate_unif_linear_data,
                            delta = 0.1,
                            monte_carlo_n = 50)
    expt.add_test_data(test_data_size)
    expt.add_training_data(test_data_size)
    expt.run_experiment()

    # grid
    grid_x = list(map(lambda x: (x / 100) * 3 - 1.5, range(100)))
    grid_y = list(map(lambda x: (x / 100) * 3 - 1.5, range(100)))

    obj_grid_betas = np.array(np.meshgrid(grid_x, grid_y)).reshape(2,-1)
    num_grid_points = obj_grid_betas.shape[1]
    y_hats_grid = np.dot(expt.X, obj_grid_betas)
    #  repeat column 
    y_grid = np.repeat(expt.Y.reshape((-1,1)), repeats = num_grid_points, axis = 1)

    mses = np.mean(np.power(y_hats_grid - y_grid, 2), axis = 0) / test_data_size
    objective_grid_df = pd.DataFrame({'beta1': obj_grid_betas[0],
                               'beta2': obj_grid_betas[1],
                               'risk': mses})



    result_path = 'experiments/' + experiment_name

    if not os.path.exists(result_path):
        os.makedirs(result_path)
    with open(result_path + '/data_gen_params.txt', 'w') as json_file:
        json.dump(data_gen_params, json_file)
    expt.sample_level_log.to_csv(result_path + '/sample_level_log.csv')
    expt.summary_level_log.to_csv(result_path + '/summary_level_log.csv')
    expt.model_param_log.to_csv(result_path + '/model_param_log.csv')
    expt.model_risk_log.to_csv(result_path + '/model_risk_log.csv')
    objective_grid_df.to_csv(result_path + '/objective_grid.csv')





==> code/plot_data_size.R <==
library(tidyverse)
library(rjson)

experiment_name <- 'linear_200d_three_groups_scaled_down2'
noise_of_interest <- 1.0
# logistic_20d, 0.25
# linear_200d_three_groups, 0.75



# READ IN DATA -----------

# reading in new data format
curr_dir <- str_c('experiments/', experiment_name)
runs <- list.files(path = curr_dir)

model_param_logs <- list()
sample_level_logs <- list()
summary_level_logs <- list()
model_risk_logs <- list()
# TODO rename group wt vars
for (run in runs) {
  curr_run_dir <- str_c(curr_dir, '/', run)
  
  # data generating parameters
  data_gen_params <- fromJSON(file = str_c(curr_run_dir,
                                           '/data_gen_params.txt'))
  noise <- data_gen_params$noise
  majority_wt <- data_gen_params$group_params[[1]]$beta[1]
  minority_wt <- data_gen_params$group_params[[2]]$beta[1]
  
  # learning/ optimization results
  
  # model parameters
  model_param_logs[[run]] <- read_csv(str_c(curr_run_dir, '/model_param_log.csv'),
                                      col_select = -1) %>%
    mutate(noise = noise,
           majority_wt = majority_wt,
           minority_wt = minority_wt)
  
  # rademacher random variable samples
  sample_level_logs[[run]] <- read_csv(str_c(curr_run_dir,
                                             '/sample_level_log.csv'),
                                       col_select = -1) %>%
    mutate(noise = noise,
           majority_wt = majority_wt,
           minority_wt = minority_wt)
  
  # experiment level bounds
  summary_level_logs[[run]] <- read_csv(str_c(curr_run_dir,
                                              '/summary_level_log.csv'),
                                        col_select = -1) %>%
    mutate(noise = noise,
           majority_wt = majority_wt,
           minority_wt = minority_wt)
  
  # model risk
  model_risk_logs[[run]] <- read_csv(str_c(curr_run_dir, '/model_risk_log.csv'),
                                     col_select = -1) %>%
    mutate(noise = noise,
           majority_wt = majority_wt,
           minority_wt = minority_wt)
}


model_param_log <- bind_rows(model_param_logs)
sample_level_log <- bind_rows(sample_level_logs)
summary_level_log <- bind_rows(summary_level_logs)
model_risk_log <- bind_rows(model_risk_logs)




# model risks (overplotted)
model_risk_log %>%
  filter(is.na(data_group_index),
         noise == noise_of_interest,
         risk_group == 1) %>%
  select(tot_size, risk_group_train_risk, risk_group_test_risk,
         hypothesis_class_group, p) %>%
  pivot_longer(cols = c(risk_group_train_risk, risk_group_test_risk),
               names_to = 'risk_type',
               values_to = 'risk') %>%
  ggplot(aes(x = tot_size,
             y = risk,
             color = as.factor(hypothesis_class_group),
             shape = risk_type)) +
  geom_point() + geom_line() +
  facet_wrap(~p) +
  ggtitle('Train and test risk for minority group as training data increases')



# bounds
summary_level_log %>%
  filter(noise == noise_of_interest) %>%
  select(tot_size, group_index, p, RA_unrestricted, RA_rhc) %>%
  pivot_longer(cols = c(RA_unrestricted, RA_rhc),
               names_to = 'hypothesis_class',
               values_to = 'rademacher_average') %>%
  ggplot(aes(x = tot_size,
             y = rademacher_average,
             color = as.factor(group_index),
             linetype = hypothesis_class)) +
  geom_point() + geom_line() +
  facet_wrap(group_index~p) +
  ggtitle('Rademacher averages as training data increases')







model_risk_log %>%
  filter(
         noise == noise_of_interest,
         risk_group == 1) %>%
  select(tot_size, data_group_index, risk_group_train_risk, risk_group_test_risk,
         hypothesis_class_group, p) %>%
  pivot_longer(cols = c(risk_group_train_risk, risk_group_test_risk),
               names_to = 'risk_type',
               values_to = 'risk') %>%
  ggplot(aes(x = tot_size,
             y = risk,
             color = as.factor(hypothesis_class_group),
             shape = risk_type)) +
  geom_point() + geom_line() +
  facet_wrap(data_group_index~p) +
  ggtitle('Train and test risk for minority group as training data increases')







# bound is 2 * RA + epsilon
# from summary level data

bounds_dat <- summary_level_log %>%
  pivot_longer(cols = c(RA_unrestricted, RA_rhc),
               names_to = 'bound_source',
               values_to = 'rademacher_average') %>%
  mutate(bound_source = if_else(bound_source == 'RA_rhc',
                                'Restricted hypothesis class bound',
                                'Original hypothesis class bound')) %>%
  mutate(generalization_bound = 2 * rademacher_average + epsilon) %>%
  select(-c(majority_wt, minority_wt))

full_dataset_models <- model_risk_log %>%
  filter(is.na(data_group_index)) %>%
  select(-c(data_group_index, data_group_size)) %>%
  select(-c(majority_wt, minority_wt)) %>%
  mutate(test_minus_train = risk_group_test_risk - risk_group_train_risk)

full_dataset_models %>%
  left_join(bounds_dat,
            by = join_by(risk_group == group_index,
                         tot_size == tot_size,
                         p == p,
                         malfare_weight == malfare_weight,
                         noise == noise)) %>%
  mutate(malfare_type = if_else(malfare_weight == 'size', 'Utilitarian', 'Egalitarian')) %>%
  filter(noise == noise_of_interest,
         tot_size != 200) %>%
  ggplot(aes(x = tot_size)) +
  facet_wrap(~malfare_type) +
  geom_line(aes(y = test_minus_train, color = as.factor(risk_group),
                linetype = 'Train minus test error', group = interaction(hypothesis_class, risk_group)),
            linetype = 'solid') +
  geom_line(aes(y = generalization_bound, linetype = bound_source, color = as.factor(risk_group))) +
  geom_point(aes(y = test_minus_train, color = as.factor(risk_group), shape = hypothesis_class)) +
  xlab('Training dataset size') + ylab('Test Error minus Training Error') +
  scale_x_log10() + scale_y_log10() +
  ggtitle('Linear regression generalization error with 200 features') +
scale_color_discrete(name="Group") +
  scale_linetype_manual(values=c("dashed", "dotted"))



full_dataset_models %>%
  mutate(malfare_type = if_else(malfare_weight == 'size', 'Utilitarian', 'Egalitarian')) %>%
  filter(noise == noise_of_interest,
         tot_size < 1000, tot_size != 200) %>%
  ggplot(aes(x = tot_size)) +
  facet_wrap(~malfare_type) +
  geom_line(aes(y = test_minus_train, color = as.factor(risk_group),
                linetype = 'Train minus test error', group = interaction(hypothesis_class, risk_group)),
            linetype = 'solid') +
  geom_point(aes(y = test_minus_train, color = as.factor(risk_group), shape = hypothesis_class)) +
  xlab('Training dataset size') + ylab('Test Error minus Training Error') +
  ggtitle('Linear regression generalization error with 200 features') +
  scale_color_discrete(name="Group")


full_dataset_models %>%
  left_join(bounds_dat,
            by = join_by(risk_group == group_index,
                         tot_size == tot_size,
                         p == p,
                         malfare_weight == malfare_weight,
                         noise == noise)) %>%
  mutate(malfare_type = if_else(malfare_weight == 'size', 'Utilitarian', 'Egalitarian')) %>%
  filter(noise == noise_of_interest) %>%
  #filter(tot_size > 3000) %>%
  ggplot(aes(x = tot_size)) +
  facet_wrap(~malfare_type) +
  geom_line(aes(y = generalization_bound, color = as.factor(risk_group), linetype = bound_source)) +
  xlab('Training dataset size') + ylab('Test Error minus Training Error') +
  ggtitle('Linear regression generalization bounds with 200 features') +
  scale_color_discrete(name="Hypothesis class")




full_dataset_models %>%
  left_join(bounds_dat,
            by = join_by(risk_group == group_index,
                         tot_size == tot_size,
                         p == p,
                         malfare_weight == malfare_weight,
                         noise == noise)) %>%
  filter(noise == noise_of_interest,
         tot_size < 200) %>%
  ggplot(aes(x = tot_size)) +
  facet_wrap(~malfare_weight+risk_group) +
  geom_line(aes(y = test_minus_train)) +
  geom_point(aes(y = test_minus_train)) +
  geom_line(aes(y = generalization_bound, color = bound_source)) +
  geom_point(aes(y = generalization_bound, color = bound_source))




model_risk_log %>%
  filter(tot_size != 200) %>%
  filter(tot_size < 300) %>%
  filter((data_group_index == risk_group) | is.na(data_group_index)) %>%
  filter(is.na(hypothesis_class_group)) %>%
  mutate(test_minus_train = risk_group_test_risk - risk_group_train_risk,
         model_type = if_else(is.na(data_group_index), 'joint', 'separate')) %>%
  select(tot_size, malfare_weight,
         risk_group, test_minus_train, model_type) %>%
  ggplot(aes(x = tot_size, y = test_minus_train, color = model_type)) +
  geom_line() +
  geom_point() +
  facet_grid(risk_group~malfare_weight) +
  ggtitle('A closer look at Test Minus Train error')






model_risk_log %>%
  filter(tot_size != 200) %>%
  filter(tot_size < 300) %>%
  filter((data_group_index == risk_group) | is.na(data_group_index)) %>%
  filter(is.na(hypothesis_class_group)) %>%
  mutate(test_minus_train = risk_group_test_risk - risk_group_train_risk,
         model_type = if_else(is.na(data_group_index), 'joint', 'separate')) %>%
  select(tot_size, malfare_weight,
         risk_group, test_minus_train, model_type) %>%
  ggplot(aes(x = tot_size, y = test_minus_train, color = model_type)) +
  geom_line() +
  geom_point() +
  facet_grid(risk_group~malfare_weight)


model_risk_log %>%
  filter(tot_size < 200) %>%
  filter((data_group_index == risk_group) | is.na(data_group_index)) %>%
  filter(is.na(hypothesis_class_group)) %>% filter(malfare_weight == 'size') %>%
  mutate(test_minus_train = risk_group_test_risk - risk_group_train_risk,
         model_type = if_else(is.na(data_group_index), 'joint', 'separate')) %>%
  ggplot(aes(x = tot_size, y = test_minus_train,
             color = model_type)) +
  geom_point() + facet_grid(~risk_group) + geom_line()




model_risk_log %>%
  filter(tot_size < 200) %>%
  filter((data_group_index == risk_group) | is.na(data_group_index)) %>%
  filter(is.na(hypothesis_class_group)) %>% filter(malfare_weight == 'size') %>%
  mutate(test_minus_train = risk_group_test_risk - risk_group_train_risk,
         model_type = if_else(is.na(data_group_index), 'joint', 'separate')) %>%
  ggplot(aes(x = tot_size, y = risk_group_train_risk,
             color = model_type)) +
  geom_point() + facet_grid(~risk_group) + geom_line()




model_risk_log %>%
  filter(hypothesis_class == 'unrestricted') %>%
  filter(tot_size != 200, tot_size < 5000) %>%
  filter((data_group_index == risk_group) | is.na(data_group_index)) %>%
  filter(is.na(hypothesis_class_group)) %>% filter(malfare_weight == 'size') %>%
  mutate(test_minus_train = risk_group_test_risk - risk_group_train_risk,
         model_type = if_else(is.na(data_group_index), 'joint', 'separate')) %>%
  ggplot(aes(x = tot_size, y = test_minus_train,
             color = model_type)) +
  geom_point() + facet_grid(~risk_group) + geom_line() +
  ggtitle('Generalization error as training data increases')







model_risk_log %>%
  filter(hypothesis_class == 'unrestricted') %>%
  filter(tot_size != 200, tot_size < 4000) %>%
  filter((data_group_index == risk_group) | is.na(data_group_index)) %>%
  filter(is.na(hypothesis_class_group)) %>% filter(malfare_weight == 'size') %>%
  mutate(test_minus_train = risk_group_test_risk - risk_group_train_risk,
         model_type = if_else(is.na(data_group_index), 'joint', 'separate')) %>%
  ggplot(aes(x = tot_size, y = risk_group_test_risk,
             color = model_type)) + geom_line() +
  geom_point() + facet_grid(~risk_group) + ggtitle('Test risk as n increases')





model_risk_log %>%
  filter(hypothesis_class == 'unrestricted') %>%
  filter(tot_size != 200, tot_size < 5000) %>%
  filter((data_group_index == risk_group) | is.na(data_group_index)) %>%
  filter(is.na(hypothesis_class_group)) %>% filter(malfare_weight == 'size') %>%
  mutate(test_minus_train = risk_group_test_risk - risk_group_train_risk,
         model_type = if_else(is.na(data_group_index), 'joint', 'separate')) %>%
  ggplot(aes(x = tot_size, y = risk_group_train_risk,
             color = model_type)) +
  geom_point() + geom_line() + facet_grid(~risk_group) +
  ggtitle('Training risk as n increases')







==> code/plot_optimizer.R <==
library(tidyverse)

experiment_name <- '20_vs_10_thousand'


mcmc_results <- read_csv(str_c('test/unconstrained_optimization_result_',
                               experiment_name, '.csv'),
                         col_select = -1)

mcmc_results_constrained <- read_csv(str_c('test/constrained_optimization_result_',
                                           experiment_name, '.csv'),
                         col_select = -1)

grid_losses <- read_csv(str_c('test/grid_losses_', experiment_name, '.csv'),
                         col_select = -1)

mcmc_results %>% ggplot(aes(x = beta1, y = beta2, color = exit_status)) +
  geom_point()



ggplot(mapping = aes(x = beta1, y = beta2)) +
  geom_contour_filled(data = grid_losses, aes(z = estimated_constraint_violation),
                      breaks = c(-1, -0.1, -0.001, -0.0001, 0, 0.1, 0.5, 1.5)) +
  geom_point(data = mcmc_results_constrained, aes(color = exit_status)) +
  geom_segment(data = data.frame(x1 = c(0, 0, 1, -1),
                                 x2 = c(1, -1, 0, 0),
                                 y1 = c(1,-1,0,0),
                                 y2 = c(0,0,-1,1)),
               aes(x = x1, y = y1, xend = x2, yend = y2))



ggplot(mapping = aes(x = beta1, y = beta2)) +
  geom_contour_filled(data = grid_losses, aes(z = actual_constraint_violation),
                      breaks = c(-1, -0.1, -0.001, -0.0001, 0, 0.1, 0.5, 1.5)) +
  geom_segment(data = data.frame(x1 = c(0, 0, 1, -1),
                                 x2 = c(1, -1, 0, 0),
                                 y1 = c(1,-1,0,0),
                                 y2 = c(0,0,-1,1)),
               aes(x = x1, y = y1, xend = x2, yend = y2))



ggplot(mapping = aes(x = beta1, y = beta2)) +
  geom_contour_filled(data = grid_losses, aes(z = risk), bins = 30) +
  geom_point(data = mcmc_results_constrained %>%
               filter(optimization == 'restricted_HC_util'), aes(color = exit_status)) +
  geom_segment(data = data.frame(x1 = c(0, 0, 1, -1),
                                 x2 = c(1, -1, 0, 0),
                                 y1 = c(1,-1,0,0),
                                 y2 = c(0,0,-1,1)),
               aes(x = x1, y = y1, xend = x2, yend = y2))



==> code/plot_optimizer.py <==
from sklearn.linear_model import LinearRegression
from linear_experiments import generate_unif_linear_data
from mcera import *
import scipy.optimize
import numpy as np
import matplotlib.pyplot as plt
import pytest
import pandas as pd
import copy
import os
import json

# HYPERPARAMETERS
data_gen_params = {'group_params': [{'beta': [0.3] * 2, 'size': 20000},
                                    {'beta': [0.28] * 2, 'size': 10000}],
                        'noise': 0.25,
                        'low': -1,
                        'high': 1}
dim = 2
experiment_name = '20_vs_10_thousand'

monte_carlo_n = 5
weight_constraint_fun = lambda w: 1 - np.linalg.norm(w, ord = 1)

grid_x = list(map(lambda x: (x / 100) * 4 - 2, range(100)))
grid_y = list(map(lambda x: (x / 100) * 4 - 2, range(100)))

x0 = np.zeros((dim,))





# Training data -----------

X, Y, Z = generate_unif_linear_data(data_gen_params)

i = 1
X_i, Y_i = X[Z == i], Y[Z == i]
dataset_size = X.shape[0]
group_size = X_i.shape[0]    





# Constraints and constants -----------

# weight constraint
weight_constraint = make_constraint_list(weight_constraint_fun)
abs_max_x = max(np.abs(data_gen_params['low']), np.abs(data_gen_params['high']))
yhat_bounds = [-2 * abs_max_x - data_gen_params['noise'],
          2 * abs_max_x + data_gen_params['noise']]

# lipschitz constant
comp_function = 'squared'
lam = get_lipschitz_constant(yhat_bounds, comp_function)

# malfare parameters
p_util = 1
w_util = group_size / dataset_size
p_egal = np.inf
w_egal = group_size / dataset_size

# other
delta = 0.1





# MCMC results- unconstrained; Rmi(l circ H0, zi)


exit_statuses = []
beta1s = []
beta2s = []
results = []
rademacher_averages = []
optimization_problems = []

for j in range(monte_carlo_n):
    sigma_j = np.random.choice([-1, 1], size = (group_size,))
    # arguments to sup equation other than w
    args = (sigma_j, X_i, Y_i)

    # placeholder guess 
    # can we improve??

    #  optimization
    res = scipy.optimize.minimize(mc_linear_difference, x0, args = args,
                   method = 'COBYLA', constraints = weight_constraint)
    
    # save: exit status, value, objective
    exit_statuses.append(res.success)
    beta1s.append(res.x[0])
    beta2s.append(res.x[1])
    results.append(res.fun)
    rademacher_averages.append(-res.fun * lam) # negative! because mc_linear_difference returns -loss
    optimization_problems.append('unconstrained')
    
    
mcmc_results_df = pd.DataFrame({'exit_status': exit_statuses,
                               'beta1': beta1s,
                               'beta2': beta2s,
                               'result': results,
                               'rademacher_average': rademacher_averages,
                               'optimization': optimization_problems})


if not os.path.exists('test'):
    os.makedirs('test')
mcmc_results_df.to_csv('test/unconstrained_optimization_result_' + experiment_name + '.csv')






# Constraints (RHC) ------
# compute constraint expression using unconstrained RA, and also save values from mcera

# calculate/define epsilon
delta = 0.1
r = yhat_bounds[1] - yhat_bounds[0]
eps = r * np.power(np.log(1 / delta) / (2 * group_size), 1 / 2)
print('eps:')
print(eps)

# calculate eta
RA_estimates = mcmc_results_df['rademacher_average'][mcmc_results_df.exit_status] # non-failed estimates
RA_estimate_avg = np.mean(RA_estimates)
eta = 2 * RA_estimate_avg + 2 * eps
print('eta:')
print(eta)

# calculate constraints
upper_bound_util = get_rhc_upper_bound(X, Y, Z, i, p_util, w_util,
                                       eps,  weight_constraint, function_family = 'linear_mse')
print('utilitarian malfare upper bound:')
print(upper_bound_util)
rhc_constraint_util = make_constraint_list(rhc_constraint_expression,
                                           args = [X, Y, Z, i, p_util, w_util,
                                                   eta, upper_bound_util, 'linear_mse'])
constraints_util =  rhc_constraint_util + weight_constraint

# calculate new RA on group's distribution

exit_statuses = []
beta1s = []
beta2s = []
results = []
rademacher_averages = []
optimization_problems = []

for j in range(monte_carlo_n):
    sigma_j = np.random.choice([-1, 1], size = (group_size,))
    # arguments to sup equation other than w
    args = (sigma_j, X_i, Y_i)

    # placeholder guess 
    # can we improve??

    #  optimization
    res_util = scipy.optimize.minimize(mc_linear_difference, x0, args = args,
                   method = 'COBYLA', constraints = constraints_util)
    
    
    # save: exit status, value, objective
    exit_statuses.append(res_util.success)
    beta1s.append(res_util.x[0])
    beta2s.append(res_util.x[1])
    results.append(res_util.fun)
    rademacher_averages.append(-res_util.fun * lam) # negative! because mc_linear_difference returns -loss
    optimization_problems.append('restricted_HC_util')

    
    
mcmc_results_df = pd.DataFrame({'exit_status': exit_statuses,
                               'beta1': beta1s,
                               'beta2': beta2s,
                               'result': results,
                               'rademacher_average': rademacher_averages,
                               'optimization': optimization_problems})


mcmc_results_df.to_csv('test/constrained_optimization_result_' + experiment_name + '.csv')






# solve for constraint=0?











# Get objective function (empirical risk on group i)
# values on a grid of beta parameters, including calculated ones. ---------

obj_grid_betas = np.array(np.meshgrid(grid_x, grid_y)).reshape(2,-1)
num_grid_points = obj_grid_betas.shape[1]
y_hats_grid = np.dot(X_i, obj_grid_betas)
#  repeat column 
y_grid = np.repeat(Y_i.reshape((-1,1)), repeats = num_grid_points, axis = 1)
mses = np.sum(np.power(y_hats_grid - y_grid, 2), axis = 0) / group_size

objective_grid_df = pd.DataFrame({'beta1': obj_grid_betas[0],
                               'beta2': obj_grid_betas[1],
                               'risk': mses})

objective_grid_df['actual_constraint_violation'] = objective_grid_df.apply(lambda row:
                                                                    row['risk'] - upper_bound_util, axis = 1)

def get_estimated_constraint_violation(row):
    sentiments = get_current_sentiments([row.beta1, row.beta2], X, Y, Z, 'linear_mse')
    sentiments[i] = sentiments[i] - 2 * eta
    return malfare(p_util, w_util, sentiments) - upper_bound_util


objective_grid_df['estimated_constraint_violation'] = objective_grid_df.apply(get_estimated_constraint_violation, axis = 1)


objective_grid_df.to_csv('test/grid_losses_' + experiment_name + '.csv')



==> code/plot_similarity_new.R <==
library(tidyverse)
library(rjson)

experiment_name <- 'linear_20d_similar_params_new_object'


# reading in new data format
curr_dir <- str_c('experiments/', experiment_name)
runs <- list.files(path = curr_dir)

model_param_logs <- list()
sample_level_logs <- list()
summary_level_logs <- list()
model_risk_logs <- list()

for (run in runs) {
  curr_run_dir <- str_c(curr_dir, '/', run)
  
  # data generating parameters
  data_gen_params <- fromJSON(file = str_c(curr_run_dir,
                                           '/data_gen_params.txt'))
  noise <- data_gen_params$noise
  majority_wt <- data_gen_params$group_params[[1]]$beta[1]
  minority_wt <- data_gen_params$group_params[[2]]$beta[1]
  
  # learning/ optimization results
  
  # model parameters
  model_param_logs[[run]] <- read_csv(str_c(curr_run_dir, '/model_param_log.csv'),
                                   col_select = -1) %>%
    mutate(noise = noise,
           majority_wt = majority_wt,
           minority_wt = minority_wt)
  
  # rademacher random variable samples
  sample_level_logs[[run]] <- read_csv(str_c(curr_run_dir,
                                          '/sample_level_log.csv'),
                                    col_select = -1) %>%
    mutate(noise = noise,
           majority_wt = majority_wt,
           minority_wt = minority_wt)

  # experiment level bounds
  summary_level_logs[[run]] <- read_csv(str_c(curr_run_dir,
                                           '/summary_level_log.csv'),
                                     col_select = -1) %>%
    mutate(noise = noise,
           majority_wt = majority_wt,
           minority_wt = minority_wt)

  # model risk
  model_risk_logs[[run]] <- read_csv(str_c(curr_run_dir, '/model_risk_log.csv'),
                              col_select = -1) %>%
    mutate(noise = noise,
           majority_wt = majority_wt,
           minority_wt = minority_wt)
}


model_param_log <- bind_rows(model_param_logs)
sample_level_log <- bind_rows(sample_level_logs)
summary_level_log <- bind_rows(summary_level_logs)
model_risk_log <- bind_rows(model_risk_logs)


# learned parameters
model_param_log %>%
  filter(is.na(data_group_index)) %>%
  ggplot(aes(x = minority_wt, y = w1, color = as.factor(hypothesis_class_group))) +
  facet_wrap(~p+malfare_weight) +
  geom_point()

# overall risk (overplotted)
model_risk_log %>%
  filter(is.na(data_group_index)) %>%
  ggplot(aes(x = minority_wt, y = risk_group_train_risk,
             color = as.factor(risk_group),
             shape = hypothesis_class)) +
  facet_wrap(~malfare_weight+p) +
  geom_point()

# LOOK AT RADEMACHER AVERAGES

# bounds
summary_level_log %>%
  filter(noise == 1.0) %>%
  select(minority_wt, group_index, p, RA_unrestricted, RA_rhc) %>%
  pivot_longer(cols = c(RA_unrestricted, RA_rhc),
               names_to = 'hypothesis_class',
               values_to = 'rademacher_average') %>%
  ggplot(aes(x = minority_wt,
             y = rademacher_average,
             color = as.factor(group_index),
             shape = hypothesis_class)) +
  geom_point() + geom_line() +
  facet_wrap(~p)


==> code/run_linear_experiment.py <==
from sklearn.linear_model import LinearRegression
from mcera import *
from linear_experiments import *
from experiment import *
import scipy.optimize
import numpy as np
import matplotlib.pyplot as plt
import pytest
import pandas as pd
import copy
import os
import json






if __name__ == "__main__":

    np.set_printoptions(suppress=True)


    # NAME -----

    experiment_name = 'linear_100d_three_groups_scaled_down2'


    # PARAMETERS -------

    dims = 200
    first_dat_intervals = 10
    second_dat_intervals = 50
    num_dat_intervals = 10
    test_data_size = 10000

    # data generation
    data_gen_params = {'group_params': [{'beta': [0.2] * dims, 'frac': 0.55},
                                        {'beta': [-0.1] * dims, 'frac': 0.35},
                                        {'beta': [0.18] * dims, 'frac': 0.1}],
                        'noise': 0.25,
                        'low': -1,
                        'high': 1}
    dim = len(data_gen_params['group_params'][0]['beta'])


    # majority / minority group sizes
    noises = [1.0]


    # RUN -------

    if not os.path.exists('experiments/' + experiment_name):
        os.makedirs('experiments/' + experiment_name)

    counter = 0
    
    for noise in noises:
        data_gen_params_curr = copy.deepcopy(data_gen_params)
        data_gen_params_curr['noise'] = noise
        expt = Experiment(hypothesis_class = 'linear',
                              base_loss = 'diff', # could be multiplicative
                              composition_function = 'squared', # could be logistic,
                              weight_constraint_type = 'l1',
                              weight_constraint = dims,
                              data_gen_params = data_gen_params_curr,
                              data_gen_function = generate_unif_linear_data,
                              delta = 0.1,
                              monte_carlo_n = 5)
        expt.add_test_data(test_data_size)
        for i in range(num_dat_intervals):
            expt.add_training_data(first_dat_intervals)
            expt.run_experiment()
        for i in range(num_dat_intervals):
            expt.add_training_data(second_dat_intervals)
            expt.run_experiment()
        result_path = 'experiments/' + experiment_name + '/' + str(counter)

        if not os.path.exists(result_path):
            os.makedirs(result_path)
        with open(result_path + '/data_gen_params.txt', 'w') as json_file:
            json.dump(data_gen_params_curr, json_file)
        expt.sample_level_log.to_csv(result_path + '/sample_level_log.csv')
        expt.summary_level_log.to_csv(result_path + '/summary_level_log.csv')
        expt.model_param_log.to_csv(result_path + '/model_param_log.csv')
        expt.model_risk_log.to_csv(result_path + '/model_risk_log.csv')
        counter += 1




==> code/run_linear_experiment_similarity.py <==
from sklearn.linear_model import LinearRegression
from experiment import *
from linear_experiments import generate_unif_linear_data
import scipy.optimize
import numpy as np
import matplotlib.pyplot as plt
import pytest
import pandas as pd
import copy
import os
import json






if __name__ == "__main__":

    np.set_printoptions(suppress=True)


    # NAME -----

    experiment_name = 'linear_20d_similar_params_new_object'


    # PARAMETERS -------

    # data generation
    data_gen_params = {'group_params': [{'beta': [0.3] * 20, 'frac': 0.6},
                                        {'beta': [0.28] * 20, 'frac': 0.4}],
                        'noise': 0.25,
                        'low': -1,
                        'high': 1}
    dim = len(data_gen_params['group_params'][0]['beta'])


    # majority / minority group sizes
    weight_vals_minority = [-0.3, -0.1, 0.1, 0.3]
    noises = list(map(lambda x: x * 0.5, range(3)))



   
    # RUN -------
    if not os.path.exists('experiments/' + experiment_name):
        os.makedirs('experiments/' + experiment_name)

    counter = 0
    for noise in noises:
        for weight_val in weight_vals_minority:
            data_gen_params_curr = copy.deepcopy(data_gen_params)
            data_gen_params_curr['group_params'][1]['beta'] = [weight_val] * 20
            data_gen_params_curr['noise'] = noise
            expt = Experiment(hypothesis_class = 'linear',
                              base_loss = 'diff', # could be multiplicative
                              composition_function = 'squared', # could be logistic,
                              weight_constraint_type = 'l1',
                              weight_constraint = 20,
                              data_gen_params = data_gen_params_curr,
                              data_gen_function = generate_unif_linear_data,
                              delta = 0.1,
                              monte_carlo_n = 10)
            expt.add_test_data(10000)
            expt.add_training_data(10000)
            expt.run_experiment()
            result_path = 'experiments/' + experiment_name + '/' + str(counter)

            if not os.path.exists(result_path):
                os.makedirs(result_path)
            with open(result_path + '/data_gen_params.txt', 'w') as json_file:
                json.dump(data_gen_params_curr, json_file)
            expt.sample_level_log.to_csv(result_path + '/sample_level_log.csv')
            expt.summary_level_log.to_csv(result_path + '/summary_level_log.csv')
            expt.model_param_log.to_csv(result_path + '/model_param_log.csv')
            expt.model_risk_log.to_csv(result_path + '/model_risk_log.csv')
            
            counter += 1
            

            



==> code/run_logistic_experiment.py <==
from sklearn.linear_model import LinearRegression
from mcera import *
from linear_experiments import *
from experiment import *
import scipy.optimize
import numpy as np
import matplotlib.pyplot as plt
import pytest
import pandas as pd
import copy
import os
import json






if __name__ == "__main__":

    np.set_printoptions(suppress=True)


    # NAME -----

    experiment_name = 'logistic_15d_three_groups_geometric_no_noise'


    # PARAMETERS -------

    dims = 15
    test_data_size = 10000
    

    # data generation
    data_gen_params = {'group_params': [{'beta': [0.3] * dims, 'frac': 0.75},
                                        {'beta': [0.1] * dims, 'frac': 0.2},
                                        {'beta': [0.2] * dims, 'frac': 0.05}],
                        'noise': 0.25,
                        'low': -1,
                        'high': 1}
    dim = len(data_gen_params['group_params'][0]['beta'])


    # majority / minority group sizes
    noises = [0,0,0,0,0]


    # RUN -------

    if not os.path.exists('experiments/' + experiment_name):
        os.makedirs('experiments/' + experiment_name)

    counter = 0
    
    for noise in noises:
        curr_dat_size = 64
        data_gen_params_curr = copy.deepcopy(data_gen_params)
        data_gen_params_curr['noise'] = noise
        expt = Experiment(hypothesis_class = 'linear',
                              base_loss = 'multiplicative', # could be multiplicative
                              composition_function = 'logistic', # could be logistic,
                              weight_constraint_type = 'l1',
                              weight_constraint = dims,
                              data_gen_params = data_gen_params_curr,
                              data_gen_function = generate_unif_logistic_data,
                              delta = 0.1,
                              monte_carlo_n = 5)
        expt.add_test_data(test_data_size)
        expt.add_training_data(curr_dat_size)
        for i in range(9):
            expt.run_experiment()
            expt.add_training_data(curr_dat_size)
            curr_dat_size = curr_dat_size * 2
            
        
        result_path = 'experiments/' + experiment_name + '/' + str(counter)

        if not os.path.exists(result_path):
            os.makedirs(result_path)
        with open(result_path + '/data_gen_params.txt', 'w') as json_file:
            json.dump(data_gen_params_curr, json_file)
        expt.sample_level_log.to_csv(result_path + '/sample_level_log.csv')
        expt.summary_level_log.to_csv(result_path + '/summary_level_log.csv')
        expt.model_param_log.to_csv(result_path + '/model_param_log.csv')
        expt.model_risk_log.to_csv(result_path + '/model_risk_log.csv')
        counter += 1




==> code/test_mcera.py <==
from sklearn.linear_model import LinearRegression
import scipy.optimize
import numpy as np
import matplotlib.pyplot as plt
from mcera import *

# tests for mcera functions


def test_data_generation_shape():
    beta1 = [0.5, 0.5]
    beta2 = [0.4, 0.4]
    n1 = 100
    n2 = 200
    X, Y, Z = generate_unif_linear_data(beta1, beta2, n1, n2)
    assert X.shape == (n1+n2,2)
    assert Y.shape == (n1+n2,)
    assert Z.shape == (n1+n2,)

def test_get_lipschitz_constant():
    rm = 5
    bounds = [-3, 2]
    assert get_lipschitz_constant(rm, bounds, 'squared') == 3

==> linear_regression_plots.R <==
library(tidyverse)
library(rjson)

experiment_name <- 'linear_200d_three_groups_scaled_down2'
noise_of_interest <- 1.0
# logistic_20d, 0.25
# linear_200d_three_groups, 0.75



# READ IN DATA -----------

# reading in new data format
curr_dir <- str_c('experiments/', experiment_name)
runs <- list.files(path = curr_dir)

model_param_logs <- list()
sample_level_logs <- list()
summary_level_logs <- list()
model_risk_logs <- list()
# TODO rename group wt vars
for (run in runs) {
  curr_run_dir <- str_c(curr_dir, '/', run)
  
  # data generating parameters
  data_gen_params <- fromJSON(file = str_c(curr_run_dir,
                                           '/data_gen_params.txt'))
  noise <- data_gen_params$noise
  majority_wt <- data_gen_params$group_params[[1]]$beta[1]
  minority_wt <- data_gen_params$group_params[[2]]$beta[1]
  
  # learning/ optimization results
  
  # model parameters
  model_param_logs[[run]] <- read_csv(str_c(curr_run_dir, '/model_param_log.csv'),
                                      col_select = -1) %>%
    mutate(noise = noise,
           majority_wt = majority_wt,
           minority_wt = minority_wt)
  
  # rademacher random variable samples
  sample_level_logs[[run]] <- read_csv(str_c(curr_run_dir,
                                             '/sample_level_log.csv'),
                                       col_select = -1) %>%
    mutate(noise = noise,
           majority_wt = majority_wt,
           minority_wt = minority_wt)
  
  # experiment level bounds
  summary_level_logs[[run]] <- read_csv(str_c(curr_run_dir,
                                              '/summary_level_log.csv'),
                                        col_select = -1) %>%
    mutate(noise = noise,
           majority_wt = majority_wt,
           minority_wt = minority_wt)
  
  # model risk
  model_risk_logs[[run]] <- read_csv(str_c(curr_run_dir, '/model_risk_log.csv'),
                                     col_select = -1) %>%
    mutate(noise = noise,
           majority_wt = majority_wt,
           minority_wt = minority_wt)
}


model_param_log <- bind_rows(model_param_logs)
sample_level_log <- bind_rows(sample_level_logs)
summary_level_log <- bind_rows(summary_level_logs)
model_risk_log <- bind_rows(model_risk_logs)




# model risks (overplotted)
model_risk_log %>%
  filter(is.na(data_group_index),
         noise == noise_of_interest,
         risk_group == 1) %>%
  select(tot_size, risk_group_train_risk, risk_group_test_risk,
         hypothesis_class_group, p) %>%
  pivot_longer(cols = c(risk_group_train_risk, risk_group_test_risk),
               names_to = 'risk_type',
               values_to = 'risk') %>%
  ggplot(aes(x = tot_size,
             y = risk,
             color = as.factor(hypothesis_class_group),
             shape = risk_type)) +
  geom_point() + geom_line() +
  facet_wrap(~p) +
  ggtitle('Train and test risk for minority group as training data increases')



# bounds
summary_level_log %>%
  filter(noise == noise_of_interest) %>%
  select(tot_size, group_index, p, RA_unrestricted, RA_rhc) %>%
  pivot_longer(cols = c(RA_unrestricted, RA_rhc),
               names_to = 'hypothesis_class',
               values_to = 'rademacher_average') %>%
  ggplot(aes(x = tot_size,
             y = rademacher_average,
             color = as.factor(group_index),
             linetype = hypothesis_class)) +
  geom_point() + geom_line() +
  facet_wrap(group_index~p) +
  ggtitle('Rademacher averages as training data increases')







model_risk_log %>%
  filter(
    noise == noise_of_interest,
    risk_group == 1) %>%
  select(tot_size, data_group_index, risk_group_train_risk, risk_group_test_risk,
         hypothesis_class_group, p) %>%
  pivot_longer(cols = c(risk_group_train_risk, risk_group_test_risk),
               names_to = 'risk_type',
               values_to = 'risk') %>%
  ggplot(aes(x = tot_size,
             y = risk,
             color = as.factor(hypothesis_class_group),
             shape = risk_type)) +
  geom_point() + geom_line() +
  facet_wrap(data_group_index~p) +
  ggtitle('Train and test risk for minority group as training data increases')







# bound is 2 * RA + epsilon
# from summary level data

bounds_dat <- summary_level_log %>%
  pivot_longer(cols = c(RA_unrestricted, RA_rhc),
               names_to = 'bound_source',
               values_to = 'rademacher_average') %>%
  mutate(bound_source = if_else(bound_source == 'RA_rhc',
                                'Restricted hypothesis class bound',
                                'Original hypothesis class bound')) %>%
  mutate(generalization_bound = 2 * rademacher_average + epsilon) %>%
  select(-c(majority_wt, minority_wt))

full_dataset_models <- model_risk_log %>%
  filter(is.na(data_group_index)) %>%
  select(-c(data_group_index, data_group_size)) %>%
  select(-c(majority_wt, minority_wt)) %>%
  mutate(test_minus_train = risk_group_test_risk - risk_group_train_risk)

full_dataset_models %>%
  left_join(bounds_dat,
            by = join_by(risk_group == group_index,
                         tot_size == tot_size,
                         p == p,
                         malfare_weight == malfare_weight,
                         noise == noise)) %>%
  mutate(malfare_type = if_else(malfare_weight == 'size', 'Utilitarian', 'Egalitarian')) %>%
  filter(noise == noise_of_interest,
         tot_size != 200) %>%
  ggplot(aes(x = tot_size)) +
  facet_wrap(~malfare_type) +
  geom_line(aes(y = test_minus_train, color = as.factor(risk_group),
                linetype = 'Train minus test error', group = interaction(hypothesis_class, risk_group)),
            linetype = 'solid') +
  geom_line(aes(y = generalization_bound, linetype = bound_source, color = as.factor(risk_group))) +
  geom_point(aes(y = test_minus_train, color = as.factor(risk_group), shape = hypothesis_class)) +
  xlab('Training dataset size') + ylab('Test Error minus Training Error') +
  scale_x_log10() + scale_y_log10() +
  ggtitle('Linear regression generalization error with 200 features') +
  scale_color_discrete(name="Group") +
  scale_linetype_manual(values=c("dashed", "dotted"))
ggsave('figures/linear_regression_three_groups.png')


==> supp/code/experiment.py <==
import numpy as np
import cvxpy as cp
import pandas as pd
from malfare import *

# class Experiment
class Experiment:
    def __init__(self,
                 hypothesis_class = 'linear',
                 base_loss = 'diff', # could be multiplicative
                 composition_function = 'squared', # could be logistic,
                 weight_constraint_type = 'l1',
                 weight_constraint = 20,
                 data_gen_params = [],
                 data_gen_function = [], 
                 delta = 0.1,
                 monte_carlo_n = 10):
        
        # data generating parameters
        self.data_gen_params = data_gen_params
        self.dim = len(data_gen_params['group_params'][0]['beta'])
        self.noise_range = data_gen_params['noise']
        self.data_gen_function = data_gen_function
        # get ngroups from data generating parameters?
        self.ngroups = len(data_gen_params['group_params'])

        # initialize empty dataset
        self.nrow = 0
        self.X = np.zeros((0, self.dim))
        self.Y = np.zeros((0,))
        self.Z = np.zeros((0,))
        self.sigma = np.zeros((monte_carlo_n, 0))
        self.group_sizes = [0] * self.ngroups
        self.X_list = []
        self.Y_list = []
        # test
        self.nrow_test = 0
        self.X_test = np.zeros((0, self.dim))
        self.Y_test = np.zeros((0,))
        self.Z_test = np.zeros((0,))
        self.group_sizes_test = [0] * self.ngroups
        self.X_list_test = []
        self.Y_list_test = []

        # hypothesis class parameters
        self.hypothesis_class = hypothesis_class
        self.base_loss = base_loss
        self.composition_function = composition_function
        # Name function family
        if hypothesis_class == 'linear':
            self.model_param_names = list(map(lambda x: 'w' + str(x + 1), list(range(self.dim))))
            if base_loss == 'diff' and composition_function == 'squared':
                self.composed_ff = 'linear_mse'
            elif base_loss == 'multiplicative' and composition_function == 'logistic':
                self.composed_ff = 'logistic_regression'

        self.weight_constraint_type = weight_constraint_type
        self.weight_constraint = weight_constraint

        # malfare parameters (PRESET for now)
        self.malfares = [{'p': int(1),
                          'weighting': 'size'},
                         {'p': np.inf,
                          'weighting': 'equal'}]

        # experiment parameters
        self.delta = delta
        self.monte_carlo_n = monte_carlo_n

        # set self.bounds, self.range, self.lam
        self.set_lipschitz_constant()

        # results placeholders
        self.setup_empty_results()

        return
    





    # INITIALIZATION / SETUP -----------

    '''
    Set Lipschitz constant self.lam
    that makes the loss function self.lam-Lipschitz continuous
    '''
    def set_lipschitz_constant(self):
        if self.weight_constraint_type == 'l1':
            # range of X
            abs_max_x = max(np.abs(self.data_gen_params['low']),
                            np.abs(self.data_gen_params['high']))

            # range of h(X)
            # TODO - CHECK CORRECTNESS
            if self.composed_ff == 'linear_mse':
                # since parameters sum to <= weight_constraint,
                # and |x| <= abs_max_x,
                # |model output| is <= weight_constraint * abs_max_x
                # Also, |Y| is <= weight_constraint * abs_max_x + noise_range
                # Therefore,
                self.bounds = [-2 * abs_max_x * self.weight_constraint - self.noise_range,
                               2 * abs_max_x * self.weight_constraint + self.noise_range]
                self.range = self.bounds[1] - self.bounds[0]
                max_of_bounds = np.max(np.abs(self.bounds))
                self.lam = 2 * max_of_bounds
            elif self.composed_ff == 'logistic_regression':
                self.bounds = [-1,1]
                self.range = self.bounds[1] - self.bounds[0]
                self.max_of_bounds = 1
                self.lam = 1
            else:
                print('SOMEONE GOOFED')

        return
    
    '''
    Make empty results tables
    '''
    def setup_empty_results(self):
        # Individual Monte Carlo estimates
        coltypes_sample = [('iter', int),
                           ('group_index', int),
                            ('group_size', int),
                            ('tot_size', int),
                            ('p', int),
                            ('malfare_weight', str),
                            ('hypothesis_class', str),
                            ('rademacher_average', float)]   
        if self.hypothesis_class == 'linear':
            weight_params = list(map(lambda x: (x, float), self.model_param_names))
            coltypes_sample = coltypes_sample + weight_params
        else:
            print('NOT IMPLEMENTED')
        self.sample_level_log = pd.DataFrame(np.empty(0, dtype = np.dtype(coltypes_sample)))

        # Rademacher averages and bounds info
        coltypes_summary = [('group_index', int),
                            ('group_size', int),
                            ('tot_size', int),
                            ('p', int),
                            ('malfare_weight', str),
                            ('eta', float),
                            ('epsilon', float),
                            ('rhc_upper_bound', float),
                            ('RA_unrestricted', float),
                            ('RA_rhc', float)]    
        self.summary_level_log = pd.DataFrame(np.empty(0, dtype = np.dtype(coltypes_summary)))

        # Learned models
        coltypes_model_param = [('data_group_index', int),
                            ('data_group_size', int),
                            ('tot_size', int),
                            ('p', int),
                            ('malfare_weight', str),
                            ('hypothesis_class', str),
                            ('hypothesis_class_group', int),
                            ('malfare', float)]
        if self.hypothesis_class == 'linear':
            weight_params = list(map(lambda x: (x, float), self.model_param_names))
            coltypes_model_param = coltypes_model_param + weight_params
            self.model_param_log = pd.DataFrame(np.empty(0, dtype = np.dtype(coltypes_model_param)))
        else:
            print(self.hypothesis_class)
            print('NOT IMPLEMENTED A')

        # Learned model performance on each group
        coltypes_model_risks = [('data_group_index', int),
                          ('data_group_size', int),
                          ('tot_size', int),
                          ('p', int),
                          ('malfare_weight', str),
                          ('hypothesis_class', str),
                          ('hypothesis_class_group', int),
                          ('risk_group', int),
                          ('risk_group_train_risk', float),
                          ('risk_group_test_risk', float)]
        self.model_risk_log = pd.DataFrame(np.empty(0, dtype = np.dtype(coltypes_model_risks)))
        
        return



    '''
    Generate simulated dataset to run experiment on
    '''
    def add_training_data(self, n):
        # add n rows of data to training data (encdoded as lists indexed by group) 
        # using data_gen_params and data-generating_function
        new_X, new_Y, new_Z = self.data_gen_function(self.data_gen_params, n)
        # sample rademacher random variables 
        new_rademacher_vars = np.random.choice([-1, 1], size = (self.monte_carlo_n, n))

        # append to saved dataset
        self.X = np.concatenate((self.X, new_X), axis = 0)
        self.Y = np.concatenate((self.Y, new_Y))
        self.Z = np.concatenate((self.Z, new_Z))
        self.sigma = np.concatenate((self.sigma, new_rademacher_vars), axis = 1)

        # update counts and list version of data
        self.nrow = self.nrow + n
        self.X_list = []
        self.Y_list = []
        for k in range(self.ngroups):
            self.X_list.append(self.X[self.Z == k])
            self.Y_list.append(self.Y[self.Z == k])
            self.group_sizes[k] = self.Z[self.Z == k].shape[0]
                
        return

    def add_test_data(self, n):
        # add n rows of data to training data (encdoded as lists indexed by group) 
        # using data_gen_params and data-generating_function
        new_X, new_Y, new_Z = self.data_gen_function(self.data_gen_params, n)

        # append to saved dataset
        self.X_test = np.concatenate((self.X_test, new_X), axis = 0)
        self.Y_test = np.concatenate((self.Y_test, new_Y))
        self.Z_test = np.concatenate((self.Z_test, new_Z))

        # update counts and list version of data
        self.nrow_test = self.nrow_test + n
        self.X_list_test = []
        self.Y_list_test = []
        for k in range(self.ngroups):
            self.X_list_test.append(self.X_test[self.Z_test == k])
            self.Y_list_test.append(self.Y_test[self.Z_test == k])
            self.group_sizes_test[k] = self.Z_test[self.Z_test == k].shape[0]
        
        return





    # EXPERIMENT -------


    '''
    Given saved training data (and rademacher RVs),
    calculate RAs, bounds, and modeling results
    '''
    def run_experiment(self):

        for malfare in self.malfares:
        
            # RADEMACHER AVERAGES

            # compute unrestricted rademacher averageS for base function family
            composed_ff_group_ras = []
            print('getting unrestricted RAs...')
            for group in range(self.ngroups):
                est_sum = 0
                for iter in range(self.monte_carlo_n):
                    # get single RA estimate (for sample level log)
                    est, model_params = self.get_single_RA_estimate(group, malfare, iter)
                    # incorporate lipschitz constant
                    est = est * self.lam
                    est_sum += est
                    self.save_sample(group, malfare, iter, 'unrestricted', est, model_params)
                # average them together (for summary log, and RHC stuff)
                composed_ff_group_ras.append(est_sum / self.monte_carlo_n)
            print('done!')

            # LEARN MODELS

            # Ungrouped
            model_output = self.learn_model(i = None, malfare = malfare)
            self.save_model(data_group = None,
                            malfare = malfare,
                            model_output = model_output,
                            hypothesis_class = 'unrestricted',
                            rhc_group = None)
            # Group specific models
            for group in range(self.ngroups):
                model_output = self.learn_model(group, malfare)
                self.save_model(data_group = group,
                                malfare = malfare,
                                model_output = model_output,
                                hypothesis_class = 'unrestricted',
                                rhc_group = None)


            # Do steps 1 and 2 for each group's RHC
            for group in range(self.ngroups):
                self.analyze_RHC(group, malfare, composed_ff_group_ras)

        return
                


    '''
    Subroutine for experiment on each Hi
    '''
    def analyze_RHC(self, group, malfare, composed_ff_group_ras):

        # constants
        group_size = self.group_sizes[group]
        eps = self.range * np.power(np.log(1 / self.delta) / (2 * group_size), 1/2)

        # perform optimization to define RHC constraint
        rhc_upper_bound = self.get_rhc_upper_bound(group, malfare, eps)

        # RADEMACHER AVERAGES
        eta = 2 * composed_ff_group_ras[group] + 2 * eps
        est_sum = 0
        print('getting RHC RAs...')
        for iter in range(self.monte_carlo_n):
            # get single RA estimate (for sample level log)
            # TODO: Compute malfare ?!
            est, model_params = self.get_single_RA_estimate(group, malfare, iter, rhc_upper_bound, eta)
            est = est * self.lam
            est_sum += est
            self.save_sample(group, malfare, iter, 'restricted', est, model_params)
        # average them together (for summary log)
        avg = est_sum / self.monte_carlo_n
        print('done!')


        # save results
        self.save_summary(group, malfare, eta, eps, rhc_upper_bound,
                          composed_ff_group_ras[group], avg)

        # LEARN MODEL (over full dataset)
        rhc_model_output = self.learn_model(None, malfare, rhc_upper_bound, eta)
        self.save_model(data_group = None,
                        malfare = malfare,
                        model_output = rhc_model_output,
                        hypothesis_class = 'restricted',
                        rhc_group = group)
        

        return







    # OPTIMIZATION STEPS  -----------

    '''
    For either restricted or unrestricted class,
    learn model (training data subsetted by group or not)
    PARAMETERS:
        i: group index
        malfare: object containing w and p
        rhc_upper_bound: numeric 
        eta: numeric (or None, if unrestricted HC)
    RETURNS:
        dict containing model parameters, individual risks
    '''
    def learn_model(self, i, malfare,
                    rhc_upper_bound = None, eta = None):
        
        # Model type
        if self.hypothesis_class == "linear":
                # parameters for linear model
                beta = cp.Variable(self.dim)
                constraints = []
                constraints = constraints + self.get_weight_constraint(beta)
                constraints = constraints + self.get_rhc_constraint(i, malfare, beta,
                                                                    rhc_upper_bound, eta)
        else:
            print('NOT IMPLEMENTED B')
        

        # case 1: Malfare optimization condition
        # (all ungrouped models, except utilitarian)
        if i is None and not (malfare['weighting'] == 'size' and malfare['p'] == 1):
            # construct sentiment expression
            sentiments = []
            for j in range(self.ngroups):
                loss_j = self.cvxpy_loss(self.X_list[j], self.Y_list[j], beta)
                sentiments.append(loss_j)
            sentiment_expr = cp.hstack(sentiments)

            # construct malfare expression
            if malfare['weighting'] == 'size':
                w = np.array(list(map(lambda x: x / self.nrow, self.group_sizes)))
            elif malfare['weighting'] == 'equal':
                w = np.array([ 1 / self.ngroups] * self.ngroups)
            else:
                print('MALFARE MISDEFINED')
            
            objective = cp.Minimize(wpmean_expr(sentiment_expr, w, malfare['p']))

        # case 2: (utilitarian or single-group) only need one risk expression
        else:
            # data
            if i is None:
                X = self.X
                Y = self.Y
                n = self.nrow
            else:
                X = self.X_list[i]
                Y = self.Y_list[i]
                n = self.group_sizes[i]

            # loss
            if self.composed_ff == "linear_mse":
                objective = cp.Minimize(cp.sum(((X @ beta) - Y) ** 2) / n)
            elif self.composed_ff == 'logistic_regression':
                objective = cp.Minimize(cp.sum(cp.logistic(- cp.multiply(X @ beta, Y))) / n)
            else:
                print('SOMEONE GOOFED')
                
        prob = cp.Problem(objective, constraints)
        print('learning model...')
        prob.solve()
        print('done!')


        # save individual group sentiments
        if self.hypothesis_class == 'linear':
            params = beta.value
            train_risks = []
            test_risks = []
            for group in range(self.ngroups):
                curr_train_risk = self.numpy_loss(self.X_list[group], self.Y_list[group], beta.value)
                curr_test_risk = self.numpy_loss(self.X_list_test[group], self.Y_list_test[group], beta.value)
                train_risks.append(curr_train_risk)
                test_risks.append(curr_test_risk)
        else:
            print('SOMEONE GOOFED')
    

        # return object containing malfare, individual group sentiments, and parameters
        return {'malfare': prob.value,
                'train_risks': train_risks,
                'test_risks': test_risks,
                'params': params}


    '''
    For either restricted or unrestricted class,
    compute group i's rademacher average wrt function family...
    Presence of rhc_upper_bound determines whether restricted or unrestricted
    PARAMETERS:
        i: group index
        malfare: object containing w and p
        iter: index of rademacher random variable
        rhc_upper_bound: numeric 
        eta: numeric (or None, if unrestricted HC)
    RETURNS: Numeric RA estimate, solution parameters
    '''
    def get_single_RA_estimate(self, i, malfare,
                               iter,
                               rhc_upper_bound = None, eta = None):

        sigma = self.sigma[iter,self.Z == i] # subset to the corresponding COLUMNS of sigma
        X_i = self.X_list[i]
        Y_i = self.Y_list[i]

        if self.hypothesis_class == 'linear':
            # parameters for linear model
            beta = cp.Variable(self.dim)
            constraints = self.get_weight_constraint(beta)
            constraints = constraints + self.get_rhc_constraint(i, malfare, beta,
                                                                rhc_upper_bound, eta)

            if self.base_loss == 'diff':
                objective = cp.Maximize(sigma @ ((X_i @ beta) - Y_i))
            elif self.base_loss == "multiplicative":
                objective = cp.Maximize(sigma @ (cp.multiply(X_i @ beta, Y_i)))
            else:
                print('SOMEONE GOOFED')
        else:
            print('NOT IMPLEMENTED YET')
            
        prob = cp.Problem(objective, constraints)
        try:
            prob.solve(verbose=True)
        except:
            prob.solve(solver = 'SCS', verbose=True)

        # NOTE: should anything else be returned?
        if self.hypothesis_class == 'linear':
            return prob.value / self.group_sizes[i], beta.value
        else:
            print('NOT IMPLEMENTED') 






    # CXVPY / RHC HELPERS ------------

    '''
    Put constraint into cvxpy format
    PARAMETERS:
        beta: cvxpy variable
    RETURNS: cvxpy constraint
    '''
    def get_weight_constraint(self, beta):
        if self.weight_constraint_type == "l1":
            return [cp.norm(beta, 1) <= self.weight_constraint]
        else:
            return []

    '''
    Put rhc constraint into cvxpy format GIVEN previously computed RHC upper bound
    PARAMETERS:
        i: group index
        malfare: object containing w and p
        beta: cvxpy variable
        rhc_upper_bound: numeric
        eta: numeric
    RETURNS: cvxpy constraint
    '''
    def get_rhc_constraint(self, i, malfare, beta, rhc_upper_bound, eta):
        if rhc_upper_bound is not None:
                sentiments = []
                for j in range(self.ngroups):
                    loss_j = self.cvxpy_loss(self.X_list[j], self.Y_list[j], beta)
                    # incorporate generalization error
                    if j == i:
                        loss_j = loss_j - 2 * eta
                    sentiments.append(loss_j)
                sentiment_expr = cp.hstack(sentiments)

                # construct constraint expression
                if malfare['weighting'] == 'size':
                    w = np.array(list(map(lambda x: x / self.nrow, self.group_sizes)))
                elif malfare['weighting'] == 'equal':
                    w = np.array([ 1 / self.ngroups] * self.ngroups)
                else:
                    print('MALFARE MISDEFINED')
                rhc_lhs = wpmean_expr(sentiment_expr, w, malfare['p'])
                return [rhc_lhs <= rhc_upper_bound]
        else:
            return []
    


    '''
    Perform OPTIMIZATION that defines upper bound of RHC
    (Runtime bottleneck!!!)
    PARAMETERS:
        i: group index
        malfare: object containing w and p
        eps: numeric
    RETURNS: numeric value for RHC constraint upper bound
    '''
    def get_rhc_upper_bound(self, i, malfare, eps):

        if self.hypothesis_class == "linear":
            # get constraint
            beta = cp.Variable(self.dim)
            constraints = []
            constraints = constraints + self.get_weight_constraint(beta)

            # compute objective expression
            rhc_upper_bound = self.get_rhc_objective(i, malfare, beta, eps)
            objective = cp.Minimize(rhc_upper_bound)
        else:
            print('NOT IMPLEMENTED H')
        
        prob = cp.Problem(objective, constraints)
        print('calculating RHC upper bound...')
        try:
            prob.solve(verbose=True)
        except:
            prob.solve(solver = 'SCS', verbose=True)
        print('got it!' + str(prob.value))
        print('with a vector of norm ' + str(np.linalg.norm(beta.value, ord = 1)))
        return prob.value
    

    '''
    Get objective expression for above optimization
    PARAMETERS:
        i: group index
        malfare: object containing w and p
        beta: cvxpy variable
        eps: numeric
    RETURNS: cvxpy objective
    '''
    def get_rhc_objective(self, i, malfare, beta, eps):
        sentiments = []
        for j in range(self.ngroups):         
            loss_j = self.cvxpy_loss(self.X_list[j], self.Y_list[j], beta)   
            if j == i:
                # generalization error
                loss_j = loss_j + 2 * eps
            sentiments.append(loss_j)
        sentiment_expr = cp.hstack(sentiments)

        # construct constraint expression
        if malfare['weighting'] == 'size':
            w = np.array(list(map(lambda x: x / self.nrow, self.group_sizes)))
        elif malfare['weighting'] == 'equal':
            w = np.array([ 1 / self.ngroups] * self.ngroups)
        return wpmean_expr(sentiment_expr, w, malfare['p'])
    



    # SAVING /LOGGING MODEL RESULTS ------

    '''
    Save model
    '''
    def save_model(self, data_group, malfare, model_output, hypothesis_class, rhc_group):

        if data_group is None:
            data_group_size = None
        else:
            data_group_size = self.group_sizes[data_group]

        # Learned model parameters and malfare
        if self.hypothesis_class == 'linear':            
            new_model_param_row = {'data_group_index': [data_group],
                                'data_group_size': [data_group_size],
                                'tot_size': [self.nrow],
                                'p': [malfare['p']],
                                'malfare_weight': [malfare['weighting']],
                                'hypothesis_class': [hypothesis_class],
                                'hypothesis_class_group': [rhc_group],
                                'malfare': [model_output['malfare']]}
            new_model_param_row.update({k:[v] for k,v in zip(self.model_param_names, model_output['params'])})
            self.model_param_log = pd.concat([self.model_param_log, 
                                              pd.DataFrame(new_model_param_row)])
            
        else:
            print('NOT IMPLEMENTED I')

        # Save individual sentiments
        for risk_group in range(self.ngroups):
            new_model_risk_row = {'data_group_index': [data_group],
                                'data_group_size': [data_group_size],
                                'tot_size': [self.nrow],
                                'p': [malfare['p']],
                                'malfare_weight': [malfare['weighting']],
                                'hypothesis_class': [hypothesis_class],
                                'hypothesis_class_group': [rhc_group],
                                'risk_group': [risk_group],
                                'risk_group_train_risk': [model_output['train_risks'][risk_group]],
                                'risk_group_test_risk': [model_output['test_risks'][risk_group]]}
            self.model_risk_log = pd.concat([self.model_risk_log,
                                           pd.DataFrame(new_model_risk_row)])
        
        return
    


    '''
    Save individual Monte Carlo estimates of RAs
    '''
    def save_sample(self, group, malfare, iter, hypothesis_class, est, model_params):
        new_row = {'iter': [iter],
                    'group_index': [group],
                    'group_size': [self.group_sizes[group]],
                    'tot_size': [self.nrow],
                    'p': [malfare['p']],
                    'malfare_weight': [malfare['weighting']],
                    'hypothesis_class': [hypothesis_class],
                    'rademacher_average': [est]}
        
        if self.hypothesis_class == 'linear':
            new_row.update({k:[v] for k,v in zip(self.model_param_names, model_params)})
        self.sample_level_log = pd.concat([self.sample_level_log,
                                           pd.DataFrame(new_row)])
        return
    



    '''
    Save
    '''
    def save_summary(self, group, malfare, eta, eps, rhc_upper_bound,
                     ra_unrestricted, ra_rhc):
        new_row = {'group_index': [group],
                   'group_size': [self.group_sizes[group]],
                   'tot_size': [self.nrow],
                   'p': [malfare['p']],
                   'malfare_weight': [malfare['weighting']],
                   'eta': [eta],
                   'epsilon': [eps],
                   'rhc_upper_bound': [rhc_upper_bound],
                   'RA_unrestricted': [ra_unrestricted],
                   'RA_rhc': [ra_rhc]}
        self.summary_level_log = pd.concat([self.summary_level_log,
                                            pd.DataFrame(new_row)])
        return



    def cvxpy_loss(self, X, Y, model_params):
        if self.composed_ff == "linear_mse":
            loss = cp.sum(((X @ model_params) - Y) ** 2) / Y.shape[0]
        elif self.composed_ff == 'logistic_regression':
            xtby = cp.multiply(X @ model_params, Y)
            loss = cp.sum(cp.logistic(- xtby)) / Y.shape[0]
        else:
            print('SOMEONE GOOFED')
        return loss


    def numpy_loss(self, X, Y, model_params):
        if self.composed_ff == 'linear_mse':
            loss = np.mean(((X @ model_params) - Y) ** 2)
        elif self.composed_ff == 'logistic_regression':
            xtby = np.multiply(X @ model_params, Y)
            loss = np.mean(np.log(1 + np.exp(- xtby)))
        return loss

==> supp/code/linear_experiments.py <==
from scipy.special import expit
import scipy.optimize
import numpy as np
import matplotlib.pyplot as plt
import pytest
import pandas as pd
import copy
import os
import json

# Experiments to get at SIMILARITY vs SAMPLE COMPLEXITY TRADEOFF
# in LINEAR REGRESSION




# data generation ----------------------

# X = features, Y = labels, Z = group labels

# generate data where X is distributed uniformly,
# and for each group Y is a linear function of X plus uniform noise,
# so the l_infinity norm of x is bounded
def generate_unif_linear_data(data_gen_params, data_size = None):

    group_params = data_gen_params['group_params']
    ngroups = len(group_params)
    dim = len(group_params[0]['beta'])
    Xs = []
    Ys = []
    Zs = []

    curr_dat_size = 0
    for i in range(ngroups):
        # determine group size
        params = group_params[i]
        if data_size is not None:
            if i == ngroups - 1:
                # fix rounding errors
                group_size = data_size - curr_dat_size
            else:
                group_size = int(params['frac'] * data_size)
        elif params['size'] is not None:
            group_size = params['size']
        else:
            print('Pls fix your data generating parameters')

        X_i = np.random.uniform(low = data_gen_params['low'],
                                    high = data_gen_params['high'],
                                    size = (group_size, dim))
        Y_i = np.dot(X_i, params['beta'])
        Z_i = np.repeat(i, group_size)
        
        Xs.append(X_i)
        Ys.append(Y_i)
        Zs.append(Z_i)
        curr_dat_size = curr_dat_size + group_size

    X = np.vstack(Xs)
    Y = np.concatenate(Ys)
    Z = np.concatenate(Zs)

    # add noise
    noise = data_gen_params['noise']
    Y = Y + np.random.uniform(low = -noise, high = noise, size = Y.shape[0])
    
    return (X, Y, Z)



def generate_unif_logistic_data(data_gen_params, data_size = None):

    group_params = data_gen_params['group_params']
    ngroups = len(group_params)
    dim = len(group_params[0]['beta'])
    Xs = []
    Ys = []
    Zs = []

    curr_dat_size = 0
    for i in range(ngroups):
        # determine group size
        params = group_params[i]
        if data_size is not None:
            if i == ngroups - 1:
                group_size = data_size - curr_dat_size
            else:
                group_size = int(params['frac'] * data_size)
        elif params['size'] is not None:
            group_size = params['size']
        else:
            print('Pls fix your data generating parameters')

        # fix rounding errors

        X_i = np.random.uniform(low = data_gen_params['low'],
                                    high = data_gen_params['high'],
                                    size = (group_size, dim))
        linear_expression_i = np.dot(X_i, params['beta'])

        # add noise
        noise = data_gen_params['noise']
        if noise != 0:
            linear_expression_i = linear_expression_i + np.random.normal(loc=0, scale=noise,
                                                                      size = X_i.shape[0])
            

        Pr_i = expit(linear_expression_i)
        # convert 0 - 1 scale to -1 - 1
        Y_i = np.random.binomial(n = 1, p = Pr_i) * 2 - 1
        Z_i = np.repeat(i, group_size)
        
        Xs.append(X_i)
        Ys.append(Y_i)
        Zs.append(Z_i)
        curr_dat_size = curr_dat_size + group_size

    X = np.vstack(Xs)
    Y = np.concatenate(Ys)
    Z = np.concatenate(Zs)

    
    return (X, Y, Z)



==> supp/code/logistic_regression_plots.R <==
library(tidyverse)
library(rjson)
library(scales)




breaks <- 10^(-10:10)
minor_breaks <- rep(1:9, 21)*(10^rep(-10:10, each=9))

rms_log10 <- function(x) {
  x_transformed <- 10^x
  log10(sqrt(mean(x_transformed^2)))
}

rms_se_log10 <- function(x, mult = 1) {
  x_transformed <- 10^x
  rmsbar <- sqrt(mean(x_transformed^2))
  lower <- rmsbar - sd(x_transformed)
  upper <- rmsbar + sd(x_transformed)
  data.frame(y = log10(rmsbar),
             ymin = if_else(is.nan(log10(lower)) | is.infinite(log10(lower)),
                            log10(rmsbar),
                            log10(lower)),
             ymax = if_else(is.nan(log10(upper)) | is.infinite(log10(upper)),
                            log10(rmsbar),
                            log10(upper)))
}

rms <- function(x) {
  sqrt(mean(x^2))
}

rms_se <- function(x, mult = 1) {
  rmsbar <- sqrt(mean(x^2))
  standard_error <-  sqrt(sd(x^2))
  lower <- max(rmsbar - standard_error, 0)
  upper <- rmsbar + standard_error
  data.frame(y = rmsbar, ymin = lower, ymax = upper)
}

experiment_name <- 'logistic_15d_three_groups_geometric_more_different_less_noise_more_runs'
# logistic_15d_three_groups_geometric_no_noise
# logistic_20d_three_groups_geometric_more_different_less_noise_more_runs
# logistic_15d_three_groups_geometric_more_different_less_noise_more_runs

# READ IN DATA -----------

# reading in new data format
curr_dir <- str_c('experiments/', experiment_name)
runs <- list.files(path = curr_dir)

model_param_logs <- list()
sample_level_logs <- list()
summary_level_logs <- list()
model_risk_logs <- list()

for (run in runs) {
  curr_run_dir <- str_c(curr_dir, '/', run)
  
  # data generating parameters
  data_gen_params <- fromJSON(file = str_c(curr_run_dir,
                                           '/data_gen_params.txt'))
  noise <- data_gen_params$noise
  majority_wt <- data_gen_params$group_params[[1]]$beta[1]
  minority_wt <- data_gen_params$group_params[[2]]$beta[1]
  
  # learning/ optimization results
  
  # model parameters
  model_param_logs[[run]] <- read_csv(str_c(curr_run_dir, '/model_param_log.csv'),
                                      col_select = -1) %>%
    mutate(run = run)
  
  # rademacher random variable samples
  sample_level_logs[[run]] <- read_csv(str_c(curr_run_dir,
                                             '/sample_level_log.csv'),
                                       col_select = -1) %>%
    mutate(run = run)
  
  # experiment level bounds
  summary_level_logs[[run]] <- read_csv(str_c(curr_run_dir,
                                              '/summary_level_log.csv'),
                                        col_select = -1) %>%
    mutate(run = run)
  
  # model risk
  model_risk_logs[[run]] <- read_csv(str_c(curr_run_dir, '/model_risk_log.csv'),
                                     col_select = -1) %>%
    mutate(run = run)
}


model_param_log <- bind_rows(model_param_logs)
sample_level_log <- bind_rows(sample_level_logs)
summary_level_log <- bind_rows(summary_level_logs)
model_risk_log <- bind_rows(model_risk_logs)


bounds_dat <- summary_level_log %>%
  pivot_longer(cols = c(RA_unrestricted, RA_rhc),
               names_to = 'bound_source',
               values_to = 'rademacher_average') %>%
  mutate(bound_source = if_else(bound_source == 'RA_rhc',
                                'Restricted hypothesis class bound',
                                'Original hypothesis class bound')) %>%
  mutate(generalization_bound = 2 * rademacher_average + epsilon)

full_dataset_models <- model_risk_log %>%
  filter(is.na(data_group_index)) %>%
  select(-c(data_group_index, data_group_size)) %>%
  mutate(test_minus_train = risk_group_test_risk - risk_group_train_risk)


full_dataset_models %>%
  left_join(bounds_dat,
            by = join_by(risk_group == group_index,
                         tot_size == tot_size,
                         p == p,
                         malfare_weight == malfare_weight,
                         run == run)) %>%
  mutate(malfare_type = if_else(malfare_weight == 'size', 'Utilitarian', 'Egalitarian')) %>%
  select(risk_group,
         tot_size,
         malfare_type,
         generalization_bound,
         test_minus_train,
         bound_source) %>%
  mutate(risk_group = as.factor(risk_group+1)) %>%
  #group_by(tot_size, risk_group, bound_source, malfare_type) %>%
  #summarize(generalization_bound = mean(generalization_bound),
  #          rms_se(test_minus_train)) %>%
  ggplot(aes(x = tot_size)) +
  # bounds
  geom_line(mapping = aes(y = generalization_bound, color = risk_group,
                             linetype = bound_source), stat = 'summary') +
  scale_linetype_manual(values=c( "dashed", "solid"),
                        name = 'Bound type', guide = guide_legend(direction = 'vertical')) +
  geom_point(mapping = aes(y = abs(test_minus_train), color = risk_group)) +
  stat_summary(mapping = aes(y= abs(test_minus_train), color = risk_group),
               fun = median,
               linetype = 'dotted',
               geom = 'line') +
  #geom_ribbon(mapping = aes(fill = risk_group,
  #                           y = y, ymin = ymin, ymax = ymax), alpha = 0.5) +
  # formatting
  facet_wrap(~malfare_type) +
  scale_x_log10(breaks = breaks, minor_breaks = minor_breaks, labels = label_log(),  oob = scales::squish_infinite) +
  scale_y_log10(breaks = breaks, minor_breaks = minor_breaks, labels = label_log(), oob = scales::squish_infinite) +
  scale_color_discrete(name="Group") +
  scale_fill_discrete(guide = "none") +
  xlab('Training dataset size (log scale)') + ylab('Absolute Difference between Test and Training Error (log scale)') +
  theme_bw()# +
  #theme(legend.position="bottom")
ggsave('figures/logistic_regression_large_dataset_three_groups.png',
       width = 26, height = 12, units = "cm")



model_risk_log %>%
  mutate(group_size = case_when(risk_group == 0 ~ 0.75 * tot_size,
                                risk_group == 1 ~ 0.2 * tot_size,
                                risk_group == 2 ~ 0.05 * tot_size)) %>%
  #filter(group_size < 10^4) %>%
  filter(tot_size >= 100, group_size > 10) %>%
  filter((data_group_index == risk_group) | is.na(data_group_index)) %>%
  filter(is.na(hypothesis_class_group)) %>% filter(malfare_weight == 'size') %>%
  mutate(model_type = if_else(is.na(data_group_index), 'Pooled', 'Separate')) %>%
  mutate(Group = as.factor(risk_group+1)) %>%
  ggplot(aes(x = group_size, y = risk_group_test_risk,
             color = model_type)) +
  stat_summary(geom = 'point',
               fun = 'mean') +
  stat_summary(geom = 'line',
               fun = 'mean') +
  facet_grid(Group~., scales = 'free', labeller = 'label_both') +
  scale_x_log10(breaks = breaks, minor_breaks = minor_breaks, labels = label_log()) +
  scale_y_log10(breaks = breaks, minor_breaks = minor_breaks, labels = label_log(), oob = scales::oob_squish_any) +
  xlab('Sample size of group (log scale)') + ylab('Test risk of model (log scale)') +
  scale_color_discrete(name = 'Model training dataset') +
  theme_bw() +
  theme(legend.position = 'bottom')# + ylim(c(0,10.01))
ggsave('figures/logistic_regression_large_dataset_three_groups_LOSS.png',
       width = 6, height = 12, units = "cm")





model_risk_log %>%
  mutate(group_size = case_when(risk_group == 0 ~ 0.75 * tot_size,
                                risk_group == 1 ~ 0.2 * tot_size,
                                risk_group == 2 ~ 0.05 * tot_size)) %>%
  #filter(group_size < 800) %>%
  #filter(tot_size > 10) %>%
  filter((data_group_index == risk_group) | is.na(data_group_index)) %>%
  filter(is.na(hypothesis_class_group)) %>%
  filter(tot_size > 400) %>%
  filter(malfare_weight == 'equal') %>%
  mutate(model_type = if_else(is.na(data_group_index),
                              #if_else(malfare_weight == 'size',
                               #       'Utilitarian', 'Egalitarian'),
                              'Pooled (egalitarian)',
                              'Separate')) %>%
  mutate(Group = as.factor(risk_group+1)) %>%
  ggplot(aes(x = tot_size, y = risk_group_test_risk,
             color = Group, linetype = model_type)) +
  stat_summary(geom = 'point',
               fun = 'mean') +
  stat_summary(geom = 'line',
               fun = 'mean') +
  scale_x_log10(breaks = breaks, minor_breaks = minor_breaks, labels = label_log()) +
  scale_y_log10(breaks = breaks, minor_breaks = minor_breaks, labels = label_log()) +
  xlab('Total dataset size (log scale)') + ylab('Test risk of model (log scale)') +
  #scale_color_discrete(name = 'Model training dataset') +
  theme_bw() +
  scale_linetype_discrete(name = 'Model type', guide = guide_legend(direction = "vertical")) +
  theme(legend.position = 'bottom')
ggsave('figures/logistic_regression_large_dataset_three_groups_LOSS_2.png',
       width = 12, height = 18, units = "cm")
 









model_risk_log %>%
  mutate(group_size = case_when(risk_group == 0 ~ 0.75 * tot_size,
                                risk_group == 1 ~ 0.2 * tot_size,
                                risk_group == 2 ~ 0.05 * tot_size)) %>%
  #filter(group_size < 800) %>%
  #filter(tot_size > 10) %>%
  filter((data_group_index == risk_group) | is.na(data_group_index)) %>%
  filter(is.na(hypothesis_class_group)) %>%
  filter(tot_size > 400) %>%
  filter(malfare_weight == 'equal') %>%
  mutate(model_type = if_else(is.na(data_group_index),
                              #if_else(malfare_weight == 'size',
                              #       'Utilitarian', 'Egalitarian'),
                              'Pooled (egalitarian)',
                              'Separate')) %>%
  mutate(Group = as.factor(risk_group+1)) %>%
  ggplot(aes(x = tot_size, y = risk_group_test_risk,
             color = Group, linetype = model_type)) +
  stat_summary(geom = 'point',
               fun = 'mean') +
  stat_summary(geom = 'line',
               fun = 'mean') +
  scale_x_log10(breaks = breaks, minor_breaks = minor_breaks, labels = label_log()) +
  scale_y_log10(breaks = breaks, minor_breaks = minor_breaks, labels = label_log()) +
  xlab('Total dataset size (log scale)') + ylab('Test risk of model (log scale)') +
  #scale_color_discrete(name = 'Model training dataset') +
  theme_bw() +
  scale_linetype_discrete(name = 'Model type', guide = guide_legend(direction = "vertical")) +
  theme(legend.position = 'bottom')
ggsave('figures/logistic_regression_large_dataset_three_groups_LOSS_2_shorter.png',
       width = 12, height = 12, units = "cm")





==> supp/code/malfare.py <==
import numpy as np
import cvxpy as cp
import typing
from scipy.stats.mstats import gmean

def pmean_expr(s, p: typing.Union[int, str] = 2, axis=None, keepdims: bool =
False, max_denom: int = 1024):
   """Factory function for a mathematical p-mean.

   Parameters
   ----------
   p : numeric type or string
      The type of pmean to construct; set this to np.inf or 'inf' to
      construct a maximum.

    x: a list of sentiments

   Returns
   -------
   Atom
      A norm1, norm_inf, geo_mean, or Pnorm object, possibly with
scalar multiplication.
   """

   k = len(s) # number of groups

   if p == 1:
       return cp.sum(s) / k
   elif p == 0:
       return cp.geo_mean(s, max_denom=max_denom)
   elif p in [np.inf, 'inf', 'Inf']:
       return cp.max(s)
   else:
       return k ** (-1/p) @ cp.Pnorm(s, p=p, axis=axis, keepdims=keepdims, max_denom=max_denom)
# double check

def wpmean_expr(s, w, p: typing.Union[int, str] = 2, axis=None, keepdims: bool =
False, max_denom: int = 1024):
   """Factory function for a mathematical weighted p-mean.

   Parameters
   ----------
   w : numeric type
      Weights vector. Must have dimension matching x, and nonnegative
entries that sum to 1.
   p : numeric type or string
      The type of norm to construct; set this to np.inf or 'inf' to
      construct a maximum.

   Returns
   -------
   Atom
      A norm1, norm_inf, geo_mean, or Pnorm object.
   """

   if p == 1:
       return w @ s
   elif p == 0:
       return cp.geo_mean(s, p=w, max_denom=max_denom)
   elif p in [np.inf, 'inf', 'Inf']:
       return cp.max(s)
   else:
       return cp.Pnorm(cp.power(w, 1/p) @ s, p=p, axis=axis, keepdims=keepdims,
max_denom=max_denom)# figure this shit out


def malfare_np(w, p, s):
    if p == 0:
        return gmean(s, weights = w)
    elif p in [np.inf, 'inf', 'Inf']:
        return np.max(s)
    else:
        return np.power(np.sum(w @ np.power(s, p)), 1/p)


==> supp/code/plot_contour.R <==
library(tidyverse)
library(rjson)
library(latex2exp)
library(kableExtra)

experiment_name <- 'linear_2d_grid_more_different'
l1_limit <- 1


# READ IN DATA -----------

# reading in new data format
curr_dir <- str_c('experiments/', experiment_name)

# data generating parameters
data_gen_params <- fromJSON(file = str_c(curr_dir,
                                         '/data_gen_params.txt'))
noise <- data_gen_params$noise
majority_wt <- data_gen_params$group_params[[1]]$beta[1]
minority_wt <- data_gen_params$group_params[[2]]$beta[1]

# learning/ optimization results

# model parameters
model_param_log <- read_csv(str_c(curr_dir, '/model_param_log.csv'),
                                    col_select = -1) %>%
  mutate(noise = noise,
         majority_wt = majority_wt,
         minority_wt = minority_wt)

# rademacher random variable samples
sample_level_log <- read_csv(str_c(curr_dir,
                                           '/sample_level_log.csv'),
                                     col_select = -1) %>%
  mutate(noise = noise,
         majority_wt = majority_wt,
         minority_wt = minority_wt)

# experiment level bounds
summary_level_log <- read_csv(str_c(curr_dir,
                                            '/summary_level_log.csv'),
                                      col_select = -1) %>%
  mutate(noise = noise,
         majority_wt = majority_wt,
         minority_wt = minority_wt)

# model risk
model_risk_log <- read_csv(str_c(curr_dir, '/model_risk_log.csv'),
                                   col_select = -1) %>%
  mutate(noise = noise,
         majority_wt = majority_wt,
         minority_wt = minority_wt)


grid_losses <- read_csv(str_c(curr_dir, '/objective_grid.csv'),
                        col_select = -1)




# PLOTS ------------


# identify approx. contour

contours <- sample_level_log %>%
  filter(malfare_weight == 'size') %>%
  left_join(grid_losses, by = join_by(closest(w1 <= beta1),
                                      closest(w2 <= beta2))) %>%
  filter(round(abs(w1) + abs(w2), 3) < 1) %>%
  group_by(malfare_weight, group_index) %>%
  summarize(approx_risk = mean(risk)) %>%
  pull(approx_risk)

optimal_models <- model_param_log %>%
  mutate(data_group_index = data_group_index + 1) %>%
  filter(malfare_weight == 'size', hypothesis_class == 'unrestricted') %>%
  select(data_group_index, w1, w2) %>%
  mutate(point_label_raw_tex = if_else(is.na(data_group_index),
                               '$\\hat{h}$',
                               (str_c('$\\hat{h}_', data_group_index, '$'))))

rademacher_avg_samples <- sample_level_log %>%
  filter(hypothesis_class == 'restricted') %>%
  rename(beta1 = w1, beta2 = w2) %>%
  mutate(group_index = group_index + 1) %>%
  filter(malfare_weight != 'equal')

ggplot(mapping = aes(x = beta1, y = beta2)) +
  geom_contour(data = grid_losses, aes(z = risk),
               breaks = contours, color = 'black', linetype = 'dashed') +
  geom_point(data = rademacher_avg_samples,
             aes(color = as.factor(group_index)),
             shape = 'circle') +
  #geom_point(aes(x = 0.3, y = 0.3)) +
  geom_segment(data = data.frame(x1 = c(0, 0, l1_limit, -l1_limit),
                                 x2 = c(l1_limit, -l1_limit, 0, 0),
                                 y1 = c(l1_limit,-l1_limit,0,0),
                                 y2 = c(0,0,-l1_limit,l1_limit)),
               aes(x = x1, y = y1, xend = x2, yend = y2)) + coord_fixed()  +
  theme_minimal() +
  theme(legend.position="bottom") +
  scale_color_discrete(name="Group") +
  geom_point(data = optimal_models,
             aes(x = w1, y = w2, color = as.factor(data_group_index)),
             shape = 'diamond', size = 3) +
  geom_text(data = optimal_models,
            aes(x = w1, y = w2, label = TeX(point_label_raw_tex, output='character')),
            parse = TRUE,
            nudge_x = 0.1, nudge_y = -0.05) +
  xlab(TeX(r'($\beta_1$)')) +ylab(TeX(r'($\beta_2$)'))
ggsave(filename = str_c('figures/', experiment_name, '_contour.png'),
       width = 10, height = 12, units = "cm")


summary_level_log %>%
  filter(p == 1) %>%
  mutate(group = group_index + 1,
         RA_unrestricted = round(RA_unrestricted, 3),
         RA_rhc = round(RA_rhc, 3)) %>%
  select(group, RA_unrestricted, RA_rhc) %>%
  kbl(format="latex",
      col.names = c("Group","Unrestricted R.A.","RHC R.A."),
      align="r")


==> supp/code/plot_contour.py <==
from linear_experiments import *
from experiment import *
import scipy.optimize
import numpy as np
import matplotlib.pyplot as plt
import pytest
import pandas as pd
import copy
import os
import json






if __name__ == "__main__":

    np.set_printoptions(suppress=True)


    # NAME -----

    experiment_name = 'linear_2d_grid_more_different'


    # PARAMETERS -------

    dims = 2
    test_data_size = 10000

    # data generation
    data_gen_params = {'group_params': [{'beta': [0.3, 0.3], 'frac': 0.65},
                                        {'beta': [-0.1, 0.1], 'frac': 0.3},
                                        {'beta': [0.3, 0], 'frac': 0.05}],
                        'noise': 1.0,
                        'low': -1,
                        'high': 1}
    dim = len(data_gen_params['group_params'][0]['beta'])

    noises = [1.0]


    # RUN -------

    if not os.path.exists('experiments/' + experiment_name):
        os.makedirs('experiments/' + experiment_name)

    expt = Experiment(hypothesis_class = 'linear',
                            base_loss = 'diff', # could be multiplicative
                            composition_function = 'squared', # could be logistic,
                            weight_constraint_type = 'l1',
                            weight_constraint = 1,
                            data_gen_params = data_gen_params,
                            data_gen_function = generate_unif_linear_data,
                            delta = 0.1,
                            monte_carlo_n = 50)
    expt.add_test_data(test_data_size)
    expt.add_training_data(test_data_size)
    expt.run_experiment()

    # grid
    grid_x = list(map(lambda x: (x / 100) * 3 - 1.5, range(100)))
    grid_y = list(map(lambda x: (x / 100) * 3 - 1.5, range(100)))

    obj_grid_betas = np.array(np.meshgrid(grid_x, grid_y)).reshape(2,-1)
    num_grid_points = obj_grid_betas.shape[1]
    y_hats_grid = np.dot(expt.X, obj_grid_betas)
    #  repeat column 
    y_grid = np.repeat(expt.Y.reshape((-1,1)), repeats = num_grid_points, axis = 1)

    mses = np.mean(np.power(y_hats_grid - y_grid, 2), axis = 0) / test_data_size
    objective_grid_df = pd.DataFrame({'beta1': obj_grid_betas[0],
                               'beta2': obj_grid_betas[1],
                               'risk': mses})



    result_path = 'experiments/' + experiment_name

    if not os.path.exists(result_path):
        os.makedirs(result_path)
    with open(result_path + '/data_gen_params.txt', 'w') as json_file:
        json.dump(data_gen_params, json_file)
    expt.sample_level_log.to_csv(result_path + '/sample_level_log.csv')
    expt.summary_level_log.to_csv(result_path + '/summary_level_log.csv')
    expt.model_param_log.to_csv(result_path + '/model_param_log.csv')
    expt.model_risk_log.to_csv(result_path + '/model_risk_log.csv')
    objective_grid_df.to_csv(result_path + '/objective_grid.csv')





==> supp/code/run_logistic_experiment.py <==
from linear_experiments import *
from experiment import *
import scipy.optimize
import numpy as np
import matplotlib.pyplot as plt
import pytest
import pandas as pd
import copy
import os
import json






if __name__ == "__main__":

    np.set_printoptions(suppress=True)


    # NAME -----

    experiment_name = 'logistic_15d_three_groups_geometric_more_different_less_noise_more_runs'


    # PARAMETERS -------

    dims = 15
    test_data_size = 10000
    

    # data generation
    data_gen_params = {'group_params': [{'beta': [0.3] * dims, 'frac': 0.75},
                                        {'beta': [0.1] * dims, 'frac': 0.2},
                                        {'beta': [0.2] * dims, 'frac': 0.05}],
                        'noise': 0.25,
                        'low': -1,
                        'high': 1}
    dim = len(data_gen_params['group_params'][0]['beta'])


    # majority / minority group sizes
    noises = [0.1,0.1,0.1,0.1,0.1]


    # RUN -------

    if not os.path.exists('experiments/' + experiment_name):
        os.makedirs('experiments/' + experiment_name)

    counter = 0
    
    for noise in noises:
        curr_dat_size = 64
        data_gen_params_curr = copy.deepcopy(data_gen_params)
        data_gen_params_curr['noise'] = noise
        expt = Experiment(hypothesis_class = 'linear',
                              base_loss = 'multiplicative', # could be multiplicative
                              composition_function = 'logistic', # could be logistic,
                              weight_constraint_type = 'l1',
                              weight_constraint = dims,
                              data_gen_params = data_gen_params_curr,
                              data_gen_function = generate_unif_logistic_data,
                              delta = 0.1,
                              monte_carlo_n = 5)
        expt.add_test_data(test_data_size)
        expt.add_training_data(curr_dat_size)
        for i in range(9):
            expt.run_experiment()
            expt.add_training_data(curr_dat_size)
            curr_dat_size = curr_dat_size * 2
            
        
        result_path = 'experiments/' + experiment_name + '/' + str(counter)

        if not os.path.exists(result_path):
            os.makedirs(result_path)
        with open(result_path + '/data_gen_params.txt', 'w') as json_file:
            json.dump(data_gen_params_curr, json_file)
        expt.sample_level_log.to_csv(result_path + '/sample_level_log.csv')
        expt.summary_level_log.to_csv(result_path + '/summary_level_log.csv')
        expt.model_param_log.to_csv(result_path + '/model_param_log.csv')
        expt.model_risk_log.to_csv(result_path + '/model_risk_log.csv')
        counter += 1



